Probing More Deeply in an All-Sky Search for Continuous Gravitational Waves in the LIGO O3 Data Set

We report results from an all-sky search of the LIGO data from the third LIGO-Virgo-KAGRA run (O3) for continuous gravitational waves from isolated neutron stars in the frequency band [30, 150] Hz and spindown range of $[-1 \times 10^{-8}, +1 \times 10^{-9}]$ Hz/s. This search builds upon a previous analysis of the first half of the O3 data using the same PowerFlux pipeline. We search more deeply here by using the full O3 data and by using loose coherence in the initial stage with fully coherent combination of LIGO Hanford (H1) and LIGO Livingston (L1) data, while limiting the frequency band searched and excluding narrow, highly disturbed spectral bands. We detect no signal and set strict frequentist upper limits on circularly polarized and on linearly polarized wave amplitudes, in addition to estimating population-averaged upper limits. The lowest upper limit obtained for circular polarization is $\sim 4.5 \times 10^{-26}$, and the lowest linear polarization limit is $\sim 1.3 \times 10^{-25}$ (both near 144 Hz). The lowest estimated population-averaged upper limit is $\sim 1.0 \times 10^{-25}$. In the frequency band and spindown range searched here, these limits improve upon the O3a PowerFlux search by a median factor of $\sim 1.4$ and upon the best previous limits obtained for the full O3 data by a median factor of $\sim 1.1$.

==> anc/full-o3-coherent-ul.csv <==
band,ul_linear,ul_circ,ul_popn,cleaned
30.0,1.7037125188097805e-24,7.244493680254625e-25,1.6662335464585636e-24,1
30.0625,7.232957214672421e-25,2.6579308857845042e-25,6.113241037304359e-25,0
30.125,6.876994103661737e-25,2.577797592629316e-25,5.928934463047426e-25,0
30.1875,6.994778724834061e-25,2.533277363822948e-25,5.82653793679278e-25,0
30.25,6.6698433672096125e-25,2.448578140528623e-25,5.631729723215833e-25,0
30.3125,6.561542602329927e-25,2.4204881626190156e-25,5.567122774023735e-25,0
30.375,6.7288850973071415e-25,2.563936169237046e-25,5.897053189245206e-25,0
30.4375,6.609295606480219e-25,2.39360644042275e-25,5.5052948129723245e-25,0
30.5,6.470637771903222e-25,2.4534377027918866e-25,5.642906716421339e-25,1
30.5625,6.74410361861856e-25,2.491880343378643e-25,5.731324789770878e-25,1
30.625,6.3649120421028275e-25,2.36499181740806e-25,5.439481180038537e-25,0
30.6875,6.34493331450504e-25,2.340195129389789e-25,5.382448797596514e-25,0
30.75,6.541382812042053e-25,2.393058888340839e-25,5.50403544318393e-25,1
30.8125,6.370096481804303e-25,2.3687512351632113e-25,5.448127840875385e-25,0
30.875,6.157577337579804e-25,2.2723003469259454e-25,5.226290797929674e-25,0
30.9375,6.127321933029448e-25,2.2419409068314687e-25,5.156464085712377e-25,0
31.0,6.066560853867966e-25,2.2937241843860905e-25,5.275565624088008e-25,1
31.0625,6.3130943797731365e-25,2.218851954049242e-25,5.103359494313256e-25,0
31.125,6.160731895241274e-25,2.293485866994928e-25,5.275017494088333e-25,0
31.1875,6.2042935162055605e-25,2.367667586645094e-25,5.445635449283716e-25,0
31.25,5.8325533484680965e-25,2.215704877666986e-25,5.0961212186340675e-25,0
31.3125,6.029623561161347e-25,2.2257708854352266e-25,5.119273036501021e-25,0
31.375,1.1661092603391027e-24,4.505012237293649e-25,1.0361528145775392e-24,0
31.4375,1.0405567712867009e-24,3.382498667018076e-25,7.779746934141574e-25,0
31.5,9.36568370471193e-25,3.1922472840046173e-25,7.3421687532106195e-25,1
31.5625,5.992986630495807e-25,2.200810201006538e-25,5.061863462315037e-25,0
31.625,5.799170872926544e-25,2.230513889467013e-25,5.13018194577413e-25,0
31.6875,5.659772412360161e-25,2.075420862468644e-25,4.77346798367788e-25,0
31.75,5.646217290784582e-25,2.087354172353713e-25,4.8009145964135395e-25,0
31.8125,6.327253164486743e-25,2.203839686891267e-25,5.068831279849914e-25,0
31.875,6.393230102754079e-25,2.282513199881992e-25,5.2497803597285815e-25,0
31.9375,1.5272209643443422e-24,5.920574879877278e-25,1.3617322223717737e-24,0
32.0,1.198486490196304e-24,4.471433839196944e-25,1.028429783015297e-24,1
32.0625,8.847755125781957e-25,3.307305407520037e-25,7.606802437296085e-25,0
32.125,6.44113974938131e-25,2.285178147761661e-25,5.25590973985182e-25,0
32.1875,5.987986953183011e-25,2.189815408865584e-25,5.036575440390843e-25,1
32.25,5.468172922474119e-25,2.0713717258700884e-25,4.764154969501203e-25,1
32.3125,5.625227847679595e-25,2.0313860512379e-25,4.67218791784717e-25,1
32.375,5.615063340286348e-25,2.11470957064098e-25,4.863832012474254e-25,1
32.4375,5.428837039140122e-25,2.0219863367430402e-25,4.650568574508992e-25,0
32.5,5.406878542040357e-25,2.0449650709573487e-25,4.7034196632019015e-25,1
32.5625,5.406587150094675e-25,1.9950175030904112e-25,4.588540257107945e-25,0
32.625,5.231258248072731e-25,1.9505474244368499e-25,4.486259076204754e-25,0
32.6875,5.4357632010920005e-25,2.0295284468444724e-25,4.667915427742286e-25,0
32.75,5.429523485661666e-25,1.9273752998944757e-25,4.432963189757294e-25,0
32.8125,5.244516433189537e-25,1.9223262744981344e-25,4.421350431345709e-25,0
32.875,5.307869406533805e-25,1.9804449158920416e-25,4.555023306551695e-25,0
32.9375,5.452299032875054e-25,1.9591672896090018e-25,4.506084766100704e-25,0
33.0,5.365123614921847e-25,2.0050303802352988e-25,4.611569874541187e-25,1
33.0625,5.23009965643273e-25,2.106565809566605e-25,4.845101362003191e-25,0
33.125,5.085811572955958e-25,1.9077297222551003e-25,4.387778361186731e-25,0
33.1875,5.104269488317657e-25,1.8675708475188174e-25,4.29541294929328e-25,0
33.25,5.192467325122357e-25,1.932000741652234e-25,4.443601705800138e-25,0
33.3125,5.1235112507068005e-25,1.9256597699021902e-25,4.429017470775037e-25,0
33.375,5.348817565438685e-25,2.0261794547964677e-25,4.660212746031875e-25,0
33.4375,4.865913224261791e-25,1.8214693280679823e-25,4.189379454556358e-25,0
33.5,5.068440728598846e-25,1.8194775659112785e-25,4.18479840159594e-25,1
33.5625,4.911316007474341e-25,1.7798904303372576e-25,4.0937479897756924e-25,0
33.625,4.84693855492999e-25,1.7875944481711878e-25,4.1114672307937315e-25,0
33.6875,4.833815059557523e-25,1.851787452646536e-25,4.259111141087032e-25,0
33.75,4.9073457467649e-25,1.7464285317699957e-25,4.01678562307099e-25,0
33.8125,4.77222621707186e-25,1.7748429838033391e-25,4.08213886274768e-25,0
33.875,4.947121200877592e-25,1.7659831328797255e-25,4.0617612056233682e-25,0
33.9375,4.803504505630965e-25,1.744508240373198e-25,4.012368952858355e-25,1
34.0,4.863744252307924e-25,1.777863730670653e-25,4.089086580542502e-25,1
34.0625,4.789901345514863e-25,1.7619326653248433e-25,4.0524451302471394e-25,0
34.125,7.687824531916318e-25,3.0884960492793024e-25,7.103540913342395e-25,0
34.1875,7.427385986827747e-25,2.769442731272464e-25,6.3697182819266665e-25,1
34.25,7.001966384797084e-25,2.42570978237138e-25,5.579132499454173e-25,0
34.3125,4.634130833567246e-25,1.6709878911584676e-25,3.8432721496644754e-25,0
34.375,4.902200250107846e-25,1.8301487192470095e-25,4.209342054268122e-25,0
34.4375,4.650406940413683e-25,1.7834374686490646e-25,4.101906177892848e-25,0
34.5,4.773824102578873e-25,1.695819351085897e-25,3.900384507497563e-25,1
34.5625,4.542028663307349e-25,1.7009999341491768e-25,3.9122998485431065e-25,0
34.625,4.54302185475704e-25,1.7442379713720844e-25,4.011747334155794e-25,0
34.6875,4.566488673673317e-25,1.6782628455317619e-25,3.8600045447230522e-25,0
34.75,4.474077465311259e-25,1.69969267711675e-25,3.909293157368525e-25,0
34.8125,4.784777815045602e-25,1.827769347082704e-25,4.203869498290219e-25,0
34.875,4.519643300758797e-25,1.6522682012806932e-25,3.800216862945594e-25,0
34.9375,4.648075137979303e-25,1.6417451871995228e-25,3.776013930558902e-25,0
35.0,4.494983642951862e-25,1.6486622504304463e-25,3.7919231759900263e-25,1
35.0625,4.474635477482201e-25,1.6452430319285906e-25,3.784058973435758e-25,0
35.125,4.337662039159598e-25,1.6025367316569836e-25,3.685834482811062e-25,0
35.1875,4.373941127883867e-25,1.6472470051242174e-25,3.7886681117857e-25,0
35.25,4.358487798991598e-25,1.59922577065154e-25,3.6782192724985417e-25,0
35.3125,9.212206874898197e-25,3.7087791022282406e-25,8.530191935124953e-25,0
35.375,7.519300483784842e-25,2.8591355597074583e-25,6.576011787327153e-25,0
35.4375,6.183161081499252e-25,2.2674691557294577e-25,5.2151790581777525e-25,0
35.5,4.353113727085058e-25,1.6143581265872515e-25,3.713023691150678e-25,1
35.5625,4.3526441655499635e-25,1.6667429445654374e-25,3.8335087725005055e-25,0
35.625,4.537017518547243e-25,1.683737878006277e-25,3.872597119414437e-25,0
35.6875,4.582981084606453e-25,1.7963371227166331e-25,4.131575382248256e-25,0
35.75,4.291938916834614e-25,1.5771712942723007e-25,3.6274939768262912e-25,0
35.8125,4.244898438469757e-25,1.599456240595157e-25,3.678749353368861e-25,0
35.875,4.189577729261278e-25,1.5437476136947874e-25,3.5506195114980107e-25,0
35.9375,4.219931854576156e-25,1.5756940877092317e-25,3.624096401731233e-25,0
36.0,4.203145445763915e-25,1.534594258930793e-25,3.529566795540824e-25,1
36.0625,4.23973175622269e-25,1.5471911039322912e-25,3.5585395390442696e-25,0
36.125,4.16974218713492e-25,1.5561073905833e-25,3.57904699834159e-25,0
36.1875,4.200156366089648e-25,1.5540458339585466e-25,3.574305418104657e-25,0
36.25,4.648981010380911e-25,1.8450806901042876e-25,4.243685587239861e-25,0
36.3125,6.33339451221604e-25,2.417697916200272e-25,5.560705207260625e-25,0
36.375,5.319400792589778e-25,1.8677640621309603e-25,4.295857342901208e-25,0
36.4375,4.15096914034154e-25,1.5715682155498988e-25,3.614606895764767e-25,0
36.5,4.187284140231374e-25,1.5133176680322602e-25,3.480630636474198e-25,1
36.5625,4.1104517791284524e-25,1.565520885625639e-25,3.6006980369389694e-25,0
36.625,9.581548344424048e-25,3.701928957788267e-25,8.514436602913014e-25,0
36.6875,8.384675763030346e-25,3.1570377586112902e-25,7.261186844805967e-25,0
36.75,6.265924593656679e-25,2.0062797891991807e-25,4.614443515158115e-25,0
36.8125,4.01914905246049e-25,1.4609752709474486e-25,3.3602431231791314e-25,0
36.875,4.033804993872594e-25,1.4748802274541984e-25,3.392224523144656e-25,0
36.9375,4.003008923585123e-25,1.4542988709446387e-25,3.3448874031726686e-25,0
37.0,3.938104399724403e-25,1.4726676130380458e-25,3.387135509987505e-25,1
37.0625,4.004762289876631e-25,1.4421036752106455e-25,3.3168384529844844e-25,0
37.125,4.0324991879263418e-25,1.4675156365765149e-25,3.375285964125984e-25,0
37.1875,3.945541109707084e-25,1.4545084551326652e-25,3.3453694468051295e-25,0
37.25,4.162985400077794e-25,1.5698839803582615e-25,3.610733154824001e-25,0
37.3125,4.205251579987302e-25,1.566761726705805e-25,3.603551971423351e-25,0
37.375,3.9625217752711656e-25,1.4663097276379485e-25,3.3725123735672813e-25,0
37.4375,4.027935719312871e-25,1.5336607251429185e-25,3.5274196678287126e-25,1
37.5,3.9616389485022885e-25,1.447184201248436e-25,3.3285236628714025e-25,1
37.5625,3.963216940582556e-25,1.426086775779823e-25,3.2799995842935923e-25,0
37.625,3.8627435246248823e-25,1.4470040368640694e-25,3.3281092847873596e-25,0
37.6875,3.841806870767684e-25,1.404922687350015e-25,3.2313221809050346e-25,0
37.75,3.9850665205908884e-25,1.4192334515377519e-25,3.264236938536829e-25,0
37.8125,3.958956878099848e-25,1.4262754009730784e-25,3.28043342223808e-25,0
37.875,3.906542520057976e-25,1.439319596475108e-25,3.310435071892748e-25,0
37.9375,3.8935356960363083e-25,1.4620793323429854e-25,3.362782464388866e-25,0
38.0,3.9789418196411455e-25,1.4326593020828754e-25,3.2951163947906132e-25,1
38.0625,3.8021802842647404e-25,1.443097342742882e-25,3.3191238883086287e-25,0
38.125,3.9358646006911704e-25,1.443247047787245e-25,3.3194682099106633e-25,0
38.1875,3.948869336027569e-25,1.4245678423022314e-25,3.276506037295132e-25,0
38.25,4.372840957514484e-25,1.6020327592633425e-25,3.6846753463056875e-25,0
38.3125,4.056908512243052e-25,1.517906331308808e-25,3.491184562010258e-25,0
38.375,3.996582478542894e-25,1.4220382984251668e-25,3.2706880863778832e-25,0
38.4375,3.9919086236964547e-25,1.569363224098233e-25,3.6095354154259353e-25,1
38.5,3.7446020141694713e-25,1.3538144050333697e-25,3.11377313157675e-25,1
38.5625,3.7610551434129964e-25,1.3965959716893014e-25,3.212170734885393e-25,0
38.625,4.0994706321634616e-25,1.5483774405928924e-25,3.5612681133636523e-25,0
38.6875,6.884410928898407e-25,2.5827962849463037e-25,5.940431455376498e-25,0
38.75,5.318521728172479e-25,1.9132810071471818e-25,4.400546316438518e-25,0
38.8125,4.866422474315647e-25,1.7444355455498683e-25,4.012201754764697e-25,0
38.875,3.661266985982436e-25,1.3370658271310692e-25,3.075251402401459e-25,0
38.9375,3.6140572373956727e-25,1.342399915050643e-25,3.087519804616479e-25,0
39.0,3.617133862591293e-25,1.339680157793256e-25,3.0812643629244885e-25,1
39.0625,3.6818475013307882e-25,1.3286435612541975e-25,3.0558801908846538e-25,0
39.125,3.5991147108836848e-25,1.3492133679443576e-25,3.103190746272022e-25,0
39.1875,3.662810437161384e-25,1.348255493383926e-25,3.1009876347830292e-25,0
39.25,3.5781348717049506e-25,1.349022469531687e-25,3.10275167992288e-25,0
39.3125,3.7202068801739833e-25,1.39897483447009e-25,3.2176421192812066e-25,0
39.375,3.718245506260341e-25,1.3986779978871805e-25,3.216959395140515e-25,0
39.4375,3.6979714585867654e-25,1.369843101021943e-25,3.1506391323504687e-25,1
39.5,3.5487328111148585e-25,1.2903768294794373e-25,2.9678667078027057e-25,1
39.5625,3.497175957265515e-25,1.2992581626348324e-25,2.9882937740601144e-25,0
39.625,3.5199731756421185e-25,1.3136041879705059e-25,3.0212896323321633e-25,0
39.6875,3.4998425330992874e-25,1.3032499594785945e-25,2.9974749068007673e-25,0
39.75,3.5010373125339565e-25,1.3096999126130293e-25,3.0123097990099674e-25,0
39.8125,3.534975273622605e-25,1.3016548100343922e-25,2.9938060630791017e-25,0
39.875,3.743461358624739e-25,1.3225186363166335e-25,3.041792863528257e-25,0
39.9375,3.5651129420191956e-25,1.3046632786675237e-25,3.0007255409353042e-25,0
40.0,3.5462178554363713e-25,1.32020641183543e-25,3.0364747472214885e-25,1
40.0625,3.5118755879383003e-25,1.3235109195821547e-25,3.0440751150389553e-25,0
40.125,3.5602412203259828e-25,1.379415668149094e-25,3.1726560367429158e-25,0
40.1875,3.53288520011507e-25,1.3444334000619626e-25,3.092196820142514e-25,0
40.25,3.4594697176675005e-25,1.3212361428948482e-25,3.0388431286581508e-25,0
40.3125,7.820798779832515e-25,2.8921019408056453e-25,6.651834463852984e-25,0
40.375,8.188794736672029e-25,3.0394822646433657e-25,6.990809208679741e-25,0
40.4375,7.286831888252815e-25,2.8929718140583573e-25,6.6538351723342215e-25,0
40.5,5.360546422214973e-25,1.8926181460874692e-25,4.353021736001179e-25,1
40.5625,5.095112576987391e-25,1.7002582475371986e-25,3.9105939693355567e-25,0
40.625,3.7577306970345732e-25,1.4606267489970484e-25,3.359441522693211e-25,0
40.6875,3.921187689189674e-25,1.5003681053053516e-25,3.4508466422023085e-25,0
40.75,3.4201200951500686e-25,1.2548869286699017e-25,2.8862399359407735e-25,0
40.8125,3.517028962216805e-25,1.3231916574048362e-25,3.043340812031123e-25,0
40.875,3.6532257091830526e-25,1.3135129696155123e-25,3.0210798301156783e-25,1
40.9375,3.558239049964029e-25,1.3198755413510942e-25,3.0357137451075165e-25,1
41.0,3.46676842231617e-25,1.2748259212608346e-25,2.9320996188999195e-25,1
41.0625,3.3796393025891066e-25,1.262076542614739e-25,2.9027760480138997e-25,0
41.125,3.3327513645287524e-25,1.2160214502798483e-25,2.796849335643651e-25,0
41.1875,3.3936657454096107e-25,1.253296812831799e-25,2.8825826695131377e-25,0
41.25,3.3448377936158983e-25,1.2628128646286867e-25,2.904469588645979e-25,0
41.3125,3.3492412093838065e-25,1.228852483671054e-25,2.826360712443424e-25,0
41.375,3.351709892260175e-25,1.2470164987223343e-25,2.8681379470613684e-25,0
41.4375,3.370709179321958e-25,1.2274463388348132e-25,2.82312657932007e-25,0
41.5,3.289401901816988e-25,1.2300821150972865e-25,2.829188864723759e-25,1
41.5625,3.2991738932791984e-25,1.1885505431997665e-25,2.7336662493594627e-25,0
41.625,3.7808007494816112e-25,1.457970590760016e-25,3.3533323587480367e-25,0
41.6875,3.312289255708497e-25,1.2154513089996263e-25,2.79553801069914e-25,0
41.75,3.2526709960844323e-25,1.185433863664111e-25,2.7264978864274555e-25,0
41.8125,4.779408436853647e-25,1.705980544525817e-25,3.923755252409379e-25,0
41.875,5.1943219698612e-25,1.9211140016350498e-25,4.418562203760614e-25,0
41.9375,4.188264385579151e-25,1.5349132891790199e-25,3.5303005651117455e-25,0
42.0,3.635332513871555e-25,1.311959794672662e-25,3.0175075277471223e-25,1
42.0625,3.941644439072585e-25,1.4525812454965855e-25,3.3409368646421464e-25,0
42.125,3.4533777683151e-25,1.2846051190216234e-25,2.9545917737497337e-25,0
42.1875,3.2279199884254437e-25,1.171836553304027e-25,2.695224072599262e-25,0
42.25,3.2648142032449994e-25,1.2001674568414778e-25,2.7603851507353987e-25,0
42.3125,3.2023009682224166e-25,1.224523363606102e-25,2.8164037362940343e-25,0
42.375,3.151273842405514e-25,1.2141211541742613e-25,2.792478654600801e-25,1
42.4375,3.929701750436154e-25,1.5067111846324878e-25,3.4654357246547216e-25,0
42.5,3.56580755200989e-25,1.362792749981686e-25,3.1344233249578774e-25,1
42.5625,3.282007760424319e-25,1.214181940595458e-25,2.7926184633695536e-25,0
42.625,3.141496280121666e-25,1.1670872492302143e-25,2.6843006732294925e-25,0
42.6875,3.1303066891798895e-25,1.1615096016760562e-25,2.671472083854929e-25,0
42.75,3.18370875542668e-25,1.1478760054215835e-25,2.640114812469642e-25,0
42.8125,3.300151772666878e-25,1.1587044125130968e-25,2.665020148780122e-25,0
42.875,3.1200478034279217e-25,1.1790156500339933e-25,2.7117359950781844e-25,1
42.9375,3.2279241481828626e-25,1.1889640767544378e-25,2.7346173765352067e-25,1
43.0,3.473224789279814e-25,1.3944914456640639e-25,3.207330325027347e-25,1
43.0625,3.1739148898533863e-25,1.1611243959326266e-25,2.670586110645041e-25,0
43.125,3.1041762402320837e-25,1.1403593375735779e-25,2.6228264764192288e-25,0
43.1875,3.1311891243128343e-25,1.1416435679062482e-25,2.6257802061843708e-25,0
43.25,3.1091476413142508e-25,1.1682727437275278e-25,2.6870273105733136e-25,0
43.3125,3.094949636470779e-25,1.1518626691318178e-25,2.649284139003181e-25,0
43.375,3.110418629094752e-25,1.1426102512410677e-25,2.6280035778544555e-25,1
43.4375,3.056686588406264e-25,1.1245787378751102e-25,2.5865310971127536e-25,0
43.5,3.029607621892493e-25,1.0960066926118232e-25,2.5208153930071933e-25,1
43.5625,2.9919330122894643e-25,1.1661097113305749e-25,2.682052336060322e-25,0
43.625,3.0360148848699402e-25,1.1120432713673013e-25,2.557699524144793e-25,0
43.6875,3.045647715758103e-25,1.2129203152554674e-25,2.7897167250875747e-25,0
43.75,2.96172633560307e-25,1.0994058875791549e-25,2.528633541432056e-25,0
43.8125,3.0477269366966783e-25,1.0922391054047762e-25,2.512149942430985e-25,0
43.875,3.0524966587159e-25,1.1464027488048343e-25,2.6367263222511184e-25,0
43.9375,3.113464271311091e-25,1.1507175188610727e-25,2.646650293380467e-25,0
44.0,3.16087932884597e-25,1.1773995714783444e-25,2.708019014400192e-25,1
44.0625,3.04372037788385e-25,1.1189743646721168e-25,2.5736410387458686e-25,0
44.125,3.080148836621515e-25,1.0990057444056688e-25,2.527713212133038e-25,0
44.1875,2.910075141048818e-25,1.0930507682714155e-25,2.5140167670242556e-25,0
44.25,3.03775631364018e-25,1.1154900225856693e-25,2.565627051947039e-25,0
44.3125,2.951238859158882e-25,1.1114228124741135e-25,2.5562724686904605e-25,0
44.375,6.239248461517519e-25,2.300630243187479e-25,5.291449559331202e-25,0
44.4375,1.1432978753565003e-24,4.644973294094039e-25,1.068343857641629e-24,1
44.5,1.1088148110289729e-24,4.358713200724782e-25,1.0025040361666997e-24,1
44.5625,7.371356825061926e-25,2.774256647312546e-25,6.380790288818855e-25,0
44.625,5.974122180456507e-25,2.2078634691190717e-25,5.078085978973864e-25,0
44.6875,2.896959489602241e-25,1.0569099613841714e-25,2.430892911183594e-25,0
44.75,2.9589636883692915e-25,1.1331863549746275e-25,2.606328616441643e-25,0
44.8125,2.898405373815692e-25,1.062921747781438e-25,2.4447200198973074e-25,0
44.875,2.8488733273206924e-25,1.0702685256787025e-25,2.4616176090610156e-25,0
44.9375,2.8734322860097735e-25,1.0776019477349146e-25,2.4784844797903034e-25,0
45.0,2.9660710264461226e-25,1.061248025668849e-25,2.440870459038353e-25,1
45.0625,2.894582439228834e-25,1.0738462443324817e-25,2.469846361964708e-25,0
45.125,2.971042901239422e-25,1.040622701607506e-25,2.3934322136972636e-25,0
45.1875,3.1627506029962107e-25,1.19991302132184e-25,2.759799949040232e-25,0
45.25,3.023303118981935e-25,1.139098585741414e-25,2.6199267472052523e-25,0
45.3125,2.9305485484226566e-25,1.0835130015469944e-25,2.492079903558087e-25,0
45.375,2.8720269454627056e-25,1.0494941938462313e-25,2.413836645846332e-25,0
45.4375,3.0036720373916143e-25,1.0904730144299805e-25,2.508087933188955e-25,0
45.5,4.079271934187162e-25,1.4882563170822906e-25,3.422989529289268e-25,1
45.5625,3.8908653473676677e-25,1.4590097576512675e-25,3.355722442597915e-25,0
45.625,3.426878016175151e-25,1.3130768796438491e-25,3.0200768231808526e-25,0
45.6875,3.0884122371531668e-25,1.1865549001863633e-25,2.729076270428635e-25,0
45.75,2.8546453666376054e-25,1.0746589138670756e-25,2.471715501894274e-25,0
45.8125,2.83416901061829e-25,1.0865919784561722e-25,2.4991615504491957e-25,0
45.875,2.8185001863047777e-25,1.0237672634953906e-25,2.354664706039398e-25,0
45.9375,2.789570056677069e-25,1.007899224765339e-25,2.3181682169602794e-25,0
46.0,2.884568774154596e-25,1.059882221318705e-25,2.437729109033021e-25,1
46.0625,2.796590153958796e-25,1.0359785180503827e-25,2.38275059151588e-25,0
46.125,2.906689627818537e-25,1.1095733043496837e-25,2.552018600004272e-25,0
46.1875,2.8746240276401847e-25,1.0976313643548692e-25,2.524552138016199e-25,0
46.25,2.8857048626973507e-25,1.1379115416194184e-25,2.617196545724662e-25,0
46.3125,3.020183846035934e-25,1.1388418874468617e-25,2.619336341127782e-25,1
46.375,2.785440829828894e-25,1.0466755208373264e-25,2.4073536979258506e-25,0
46.4375,2.959800805736144e-25,1.0577779573135735e-25,2.4328893018212187e-25,0
46.5,3.311524236993513e-25,1.290016190025791e-25,2.9670372370593187e-25,1
46.5625,2.8729066621415974e-25,1.064167119117963e-25,2.4475843739713146e-25,0
46.625,3.062269602746325e-25,1.0600426359027932e-25,2.4380980625764243e-25,0
46.6875,3.1614454403534117e-25,1.1175335129546114e-25,2.570327079795606e-25,0
46.75,3.1188393395413624e-25,1.0904728861659406e-25,2.508087638181663e-25,0
46.8125,3.605134205591018e-25,1.3383384465570432e-25,3.0781784270811993e-25,0
46.875,3.763037022832517e-25,1.3708408526076928e-25,3.1529339609976934e-25,0
46.9375,3.3001749416497274e-25,1.3142052898485105e-25,3.022672166651574e-25,0
47.0,2.892904642239563e-25,1.046881916089465e-25,2.4078284070057693e-25,1
47.0625,2.9204265320685414e-25,1.0635761999715424e-25,2.4462252599345476e-25,0
47.125,2.903862932667802e-25,1.05954134219316e-25,2.4369450870442676e-25,0
47.1875,2.864197348556475e-25,1.0681420785528123e-25,2.456726780671468e-25,0
47.25,2.9190109779419986e-25,1.0476601865998536e-25,2.409618429179663e-25,0
47.3125,2.930289916283132e-25,1.0555752040661008e-25,2.4278229693520315e-25,1
47.375,3.0027811941870735e-25,1.047928542919983e-25,2.4102356487159605e-25,0
47.4375,2.831611749441682e-25,1.0261902903574262e-25,2.36023766782208e-25,0
47.5,2.800680036677577e-25,1.0431828108701105e-25,2.399320465001254e-25,1
47.5625,2.986110083723153e-25,1.185461826789299e-25,2.7265622016153874e-25,0
47.625,2.9223910236352636e-25,1.0786399891551457e-25,2.4808719750568347e-25,0
47.6875,2.836493597908054e-25,1.025443828575751e-25,2.358520805724227e-25,0
47.75,2.894524453718256e-25,1.0292727369621582e-25,2.3673272950129637e-25,0
47.8125,2.7672250460297253e-25,1.0089763546785062e-25,2.320645615760564e-25,1
47.875,2.7605985913358766e-25,1.0328778513316789e-25,2.3756190580628613e-25,1
47.9375,2.736428871161008e-25,1.0060875898608666e-25,2.314001456679993e-25,1
48.0,2.7567822228284426e-25,1.0045768603584951e-25,2.3105267788245385e-25,1
48.0625,2.728908942563201e-25,1.0030417770872952e-25,2.3069960873007787e-25,1
48.125,2.7432738811067813e-25,1.0145890219672877e-25,2.3335547505247616e-25,1
48.1875,2.7373815973134504e-25,1.0023214280174979e-25,2.305339284440245e-25,1
48.25,2.70349335313299e-25,1.0332710704694849e-25,2.376523462079815e-25,1
48.3125,2.7411389818314905e-25,1.0023351032875294e-25,2.3053707375613172e-25,1
48.375,2.7208140564111363e-25,1.0140874192010108e-25,2.332401064162325e-25,1
48.4375,2.692537017047877e-25,9.919751319619609e-26,2.28154280351251e-25,1
48.5,2.750024546520355e-25,1.0185048829511477e-25,2.3425612307876393e-25,1
48.5625,2.720956483914933e-25,9.792877049155149e-26,2.252361721305684e-25,1
48.625,2.6718121052168035e-25,9.820457568533324e-26,2.2587052407626645e-25,1
48.6875,5.674997912422801e-25,2.089043776039723e-25,4.804800684891363e-25,1
48.75,5.625694617821812e-25,2.0306557952375229e-25,4.670508329046303e-25,1
48.8125,3.514946150547909e-25,1.2243413170323243e-25,2.815985029174346e-25,1
48.875,2.7507584717445105e-25,1.0239395285253497e-25,2.355060915608304e-25,1
48.9375,2.7246537003529125e-25,1.001497404487983e-25,2.303444030322361e-25,1
49.0,2.7252162673129212e-25,9.99476823175594e-26,2.298796693303866e-25,1
49.0625,2.7109540415537776e-25,9.817904020101816e-26,2.2581179246234173e-25,1
49.125,2.714993373396408e-25,9.985341046018648e-26,2.2966284405842886e-25,1
49.1875,2.6977446611739413e-25,9.998756706781481e-26,2.2997140425597404e-25,1
49.25,2.6872995725080467e-25,9.67827598346848e-26,2.22600347619775e-25,1
49.3125,2.7027779193108474e-25,9.871224986343847e-26,2.2703817468590845e-25,1
49.375,2.7535444386337724e-25,1.0024830540595238e-25,2.3057110243369046e-25,1
49.4375,2.71508184391284e-25,1.0267919638719961e-25,2.361621516905591e-25,1
49.5,2.8214654158738705e-25,1.0893472584913045e-25,2.50549869453e-25,1
49.5625,2.733343692846755e-25,9.954437768674118e-26,2.289520686795047e-25,0
49.625,2.759078328079134e-25,9.9861254284895e-26,2.2968088485525845e-25,0
49.6875,2.606134423340856e-25,9.559422518969492e-26,2.198667179362983e-25,0
49.75,2.6270932364260085e-25,9.954108972991281e-26,2.2894450637879943e-25,0
49.8125,2.7379313319920944e-25,1.0051065419354891e-25,2.311745046451625e-25,0
49.875,2.84577217220206e-25,1.0709901449723616e-25,2.463277333436431e-25,0
49.9375,2.9979021431371187e-25,1.2067779752069968e-25,2.7755893429760924e-25,0
50.0,2.671718292971781e-25,9.654757459517355e-26,2.2205942156889916e-25,1
50.0625,2.4487857523275816e-25,8.913053840153413e-26,2.0500023832352848e-25,0
50.125,2.3759365550260867e-25,8.391588971364588e-26,1.930065463413855e-25,0
50.1875,2.3786765330642773e-25,8.281036740150788e-26,1.904638450234681e-25,0
50.25,2.5136597285906725e-25,8.696349391006843e-26,2.0001603599315737e-25,1
50.3125,2.260631650989589e-25,8.104819074993489e-26,1.8641083872485022e-25,0
50.375,2.2618200121691266e-25,8.035453633762067e-26,1.8481543357652754e-25,0
50.4375,2.4382479796889945e-25,8.41269567875633e-26,1.9349200061139558e-25,0
50.5,2.315900974920774e-25,7.869957889877304e-26,1.8100903146717798e-25,1
50.5625,2.296842226490599e-25,8.556914888512488e-26,1.9680904243578722e-25,0
50.625,2.21187613731093e-25,8.193491430103339e-26,1.8845030289237677e-25,0
50.6875,2.2134098605490323e-25,7.733627630963637e-26,1.7787343551216364e-25,0
50.75,2.183093821378513e-25,7.812326443366487e-26,1.796835081974292e-25,0
50.8125,2.1867918227547946e-25,7.903810327579608e-26,1.8178763753433096e-25,0
50.875,2.1921281519345807e-25,7.627899647275189e-26,1.7544169188732935e-25,0
50.9375,2.1985453564304607e-25,7.751676044814012e-26,1.7828854903072226e-25,0
51.0,2.1629870360306226e-25,7.669628026163546e-26,1.7640144460176156e-25,1
51.0625,2.214264380330618e-25,7.695836451317863e-26,1.7700423838031085e-25,0
51.125,2.271580875589944e-25,7.74327518460195e-26,1.7809532924584483e-25,0
51.1875,3.818984252337013e-25,1.3264471130784411e-25,3.0508283600804145e-25,0
51.25,3.7748785852696974e-25,1.3375380860249665e-25,3.0763375978574228e-25,1
51.3125,2.7906675679903336e-25,9.654760839822533e-26,2.2205949931591823e-25,0
51.375,2.1848089133858903e-25,7.521563532197586e-26,1.7299596124054446e-25,0
51.4375,2.178843280750337e-25,7.557539754433109e-26,1.738234143519615e-25,0
51.5,2.129784695257564e-25,7.580205086257246e-26,1.7434471698391665e-25,1
51.5625,2.214553329513641e-25,7.77507520909256e-26,1.7882672980912887e-25,0
51.625,2.126477483000861e-25,7.499491255692126e-26,1.724882988809189e-25,0
51.6875,2.0898537544776835e-25,7.382311090085934e-26,1.6979315507197647e-25,0
51.75,2.100087684839652e-25,7.389213206973671e-26,1.6995190376039442e-25,0
51.8125,2.108562333897139e-25,7.41602569942174e-26,1.7056859108670002e-25,0
51.875,2.1202616323916235e-25,7.321488786955684e-26,1.683942420999807e-25,0
51.9375,2.159131147146896e-25,7.402319513135835e-26,1.702533488021242e-25,0
52.0,2.106991943071321e-25,7.599800485336346e-26,1.7479541116273596e-25,1
52.0625,2.142552926274716e-25,7.449905337286935e-26,1.7134782275759949e-25,0
52.125,3.210349409034481e-25,1.1538810995442436e-25,2.65392652895176e-25,0
52.1875,3.0475579244345405e-25,1.0539280363259372e-25,2.4240344835496554e-25,0
52.25,2.5643732772781043e-25,8.477782772715276e-26,1.9498900377245133e-25,1
52.3125,2.2260784472909964e-25,7.664735086886983e-26,1.762889069984006e-25,0
52.375,2.1513362238628716e-25,7.471711954725271e-26,1.7184937495868122e-25,0
52.4375,3.669486005974112e-25,1.4259031609870947e-25,3.279577270270318e-25,0
52.5,4.0298661298267635e-25,1.3765439579709498e-25,3.1660511033331843e-25,1
52.5625,3.8712847654530384e-25,1.3626024538104964e-25,3.1339856437641415e-25,0
52.625,3.162714634194631e-25,1.0402006631527823e-25,2.392461525251399e-25,1
52.6875,2.754593747452673e-25,9.584836289354571e-26,2.2045123465515514e-25,0
52.75,4.827183296177059e-25,1.900041784446031e-25,4.370096104225871e-25,0
52.8125,2.7425175530137487e-25,1.0740078290010903e-25,2.4702180067025075e-25,0
52.875,2.076788575921909e-25,7.370257317418795e-26,1.6951591830063227e-25,0
52.9375,2.0943048617877355e-25,7.458482237452325e-26,1.7154509146140347e-25,0
53.0,2.143816398130076e-25,7.309951172432796e-26,1.681288769659543e-25,1
53.0625,2.124151644663801e-25,7.421043356342416e-26,1.7068399719587556e-25,0
53.125,2.10934138830454e-25,7.331841473736558e-26,1.6863235389594083e-25,0
53.1875,2.1436830378165813e-25,7.372522556935044e-26,1.69568018809506e-25,0
53.25,2.540197737170427e-25,8.755961266116836e-26,2.013871091206872e-25,0
53.3125,2.559879510230322e-25,8.484263552664148e-26,1.951380617112754e-25,0
53.375,3.5569673289753504e-25,1.3735720904007965e-25,3.1592158079218317e-25,0
53.4375,2.8549473015690905e-25,1.0101562802404533e-25,2.323359444553042e-25,0
53.5,2.5022639559599677e-25,8.614378821376345e-26,1.9813071289165591e-25,1
53.5625,2.173499303320521e-25,7.2873544129105e-26,1.676091514969415e-25,0
53.625,3.8958635932506973e-25,1.4088871874061477e-25,3.2404405310341393e-25,0
53.6875,3.887877168478911e-25,1.428845018437705e-25,3.2863435424067213e-25,0
53.75,3.796440218350876e-25,1.4429852314767868e-25,3.3188660323966096e-25,0
53.8125,3.0594850988618174e-25,1.0950945787281218e-25,2.51871753107468e-25,0
53.875,1.2438772740064907e-24,3.4395747747639263e-25,7.91102198195703e-25,0
53.9375,2.1654679539148087e-25,7.53601769020103e-26,1.7332840687462368e-25,0
54.0,2.1613709407513252e-25,7.539191709272923e-26,1.734014093132772e-25,1
54.0625,2.1139545494836356e-25,7.349169805134988e-26,1.690309055181047e-25,0
54.125,2.088207584596025e-25,7.374621148356031e-26,1.696162864121887e-25,0
54.1875,2.142597752243195e-25,7.595078333621248e-26,1.7468680167328868e-25,0
54.25,2.523302847489044e-25,8.354816130900412e-26,1.9216077101070946e-25,0
54.3125,2.5582143098341916e-25,8.833272640731873e-26,2.0316527073683306e-25,0
54.375,2.0936974740636663e-25,7.320234194733343e-26,1.6836538647886688e-25,0
54.4375,2.1456352901801964e-25,7.300474985292846e-26,1.6791092466173545e-25,0
54.5,2.086960041466276e-25,7.283531061872762e-26,1.6752121442307353e-25,1
54.5625,2.121983477923913e-25,7.53130568982054e-26,1.732200308658724e-25,0
54.625,2.0969133790794797e-25,7.713869329304039e-26,1.7741899457399289e-25,0
54.6875,3.7887657878065613e-25,1.4916172454711173e-25,3.4307196645835696e-25,0
54.75,3.834426938484791e-25,1.4201183707989556e-25,3.266272252837598e-25,0
54.8125,2.821431706036643e-25,9.569358955394836e-26,2.200952559740812e-25,0
54.875,2.5761832103448704e-25,8.386197739578904e-26,1.9288254801031477e-25,0
54.9375,2.098299790224905e-25,7.305572644067204e-26,1.6802817081354567e-25,0
55.0,2.079657075122896e-25,7.109097997881026e-26,1.6350925395126358e-25,1
55.0625,2.0837831001898626e-25,7.322104859504853e-26,1.6840841176861159e-25,0
55.125,2.0510091386876661e-25,7.188273862753045e-26,1.6533029884332002e-25,0
55.1875,2.0901501771886337e-25,7.322624103136612e-26,1.6842035437214206e-25,0
55.25,2.0561119565773213e-25,7.261876497698212e-26,1.6702315944705886e-25,0
55.3125,1.074898898579328e-24,3.335874772341633e-25,7.672511976385756e-25,0
55.375,2.0869156289471706e-25,7.159612362831748e-26,1.646710843451302e-25,0
55.4375,2.0961426951296645e-25,7.17017862141938e-26,1.6491410829264572e-25,0
55.5,2.6560503843946447e-25,9.320588360533056e-26,2.143735322922603e-25,1
55.5625,2.4623905836759e-25,8.3974936481662e-26,1.9314235390782258e-25,0
55.625,2.22869582083538e-25,7.52434771754888e-26,1.7305999750362423e-25,0
55.6875,2.0426886625476672e-25,7.186403394222406e-26,1.6528727806711532e-25,0
55.75,2.0285097856969575e-25,7.191742687505235e-26,1.6541008181262038e-25,0
55.8125,2.1019713890288997e-25,7.412702084205966e-26,1.704921479367372e-25,0
55.875,2.1659293386637463e-25,8.250945924091173e-26,1.8977175625409695e-25,0
55.9375,2.2146194347016613e-25,8.263609943453325e-26,1.9006302869942646e-25,0
56.0,2.0902974806101163e-25,7.164103853115557e-26,1.647743886216578e-25,1
56.0625,2.048152872936559e-25,7.099067382479434e-26,1.6327854979702695e-25,0
56.125,2.0985971527193373e-25,7.091735298855523e-26,1.6310991187367702e-25,0
56.1875,2.0444867866602407e-25,7.143313685775587e-26,1.6429621477283849e-25,0
56.25,2.0201640312269784e-25,7.203222714610002e-26,1.6567412243603001e-25,0
56.3125,2.0637636716315364e-25,7.214571385071637e-26,1.6593514185664763e-25,0
56.375,2.0272804245049487e-25,7.178074921808874e-26,1.650957232016041e-25,0
56.4375,2.0570711673790493e-25,6.970588710271393e-26,1.6032354033624204e-25,0
56.5,3.947317168098819e-25,1.521850569390186e-25,3.5002563095974277e-25,1
56.5625,3.880430680138333e-25,1.4267597624920335e-25,3.2815474537316767e-25,1
56.625,3.088897929436947e-25,1.0091428285208395e-25,2.3210285055979306e-25,1
56.6875,2.457899668373066e-25,8.141148559492122e-26,1.872464168683188e-25,0
56.75,2.1958123823162705e-25,7.547638733474988e-26,1.735956908699247e-25,0
56.8125,2.0085593011015515e-25,6.966450641247072e-26,1.6022836474868266e-25,0
56.875,2.0267130374137825e-25,6.912850170244154e-26,1.5899555391561552e-25,0
56.9375,2.449668477113987e-25,8.409967206534844e-26,1.934292457503014e-25,0
57.0,2.2068036624999585e-25,7.474554629690745e-26,1.7191475648288712e-25,1
57.0625,2.1409436185804852e-25,7.389669375423974e-26,1.699623956347514e-25,0
57.125,2.0124752598387786e-25,7.07280150219169e-26,1.6267443455040885e-25,0
57.1875,2.3888632730388033e-25,8.461488854478798e-26,1.9461424365301234e-25,0
57.25,2.353558523498705e-25,7.821665028950442e-26,1.7989829566586014e-25,0
57.3125,2.0740423562654193e-25,7.198959315030245e-26,1.6557606424569563e-25,0
57.375,2.0402359576536375e-25,7.309295166354494e-26,1.6811378882615336e-25,0
57.4375,2.0293551368424768e-25,7.029897872037849e-26,1.616876510568705e-25,0
57.5,2.0615114591875963e-25,7.181490568947079e-26,1.651742830857828e-25,1
57.5625,2.621089762431518e-25,8.944682531973109e-26,2.0572769823538149e-25,0
57.625,2.4012294695004315e-25,7.96904352010502e-26,1.8328800096241545e-25,0
57.6875,2.2086473513348704e-25,7.491594251184559e-26,1.7230666777724484e-25,0
57.75,2.150849858972588e-25,7.475180852313037e-26,1.7192915960319982e-25,0
57.8125,2.181645041325257e-25,7.437771177289911e-26,1.7106873707766795e-25,0
57.875,2.080983021410105e-25,7.239096185747774e-26,1.664992122721988e-25,0
57.9375,2.0787052362075183e-25,7.311819685768474e-26,1.6817185277267489e-25,0
58.0,2.1833733148330243e-25,7.251598803772702e-26,1.6678677248677214e-25,1
58.0625,2.2294226908478982e-25,7.572454748842715e-26,1.7416645922338243e-25,0
58.125,2.15470775789535e-25,7.433086904324978e-26,1.709609987994745e-25,0
58.1875,2.194332990389574e-25,7.48423837276413e-26,1.7213748257357498e-25,0
58.25,2.215701763446989e-25,7.667145917839593e-26,1.7634435611031063e-25,0
58.3125,2.229847090726715e-25,7.66498751769296e-26,1.7629471290693806e-25,0
58.375,2.531758492315083e-25,8.42249037877934e-26,1.937172787119248e-25,0
58.4375,2.489115657423553e-25,8.268779449999458e-26,1.901819273499875e-25,0
58.5,2.3710112765816494e-25,8.092487590740904e-26,1.8612721458704077e-25,1
58.5625,2.2629871470503498e-25,7.607618261539092e-26,1.7497522001539911e-25,0
58.625,2.431388417517116e-25,9.325925608883868e-26,2.1449628900432894e-25,0
58.6875,2.4399895507172337e-25,9.575566426630345e-26,2.202380278124979e-25,1
58.75,2.4116706410119074e-25,8.200809491941651e-26,1.8861861831465796e-25,0
58.8125,2.3487534591890145e-25,8.131635062336783e-26,1.87027606433746e-25,0
58.875,2.527816044575323e-25,9.310690887391383e-26,2.141458904100018e-25,0
58.9375,2.452677006417574e-25,9.031722805282338e-26,2.0772962452149377e-25,0
59.0,2.4569517403497534e-25,8.528270202439919e-26,1.9615021465611813e-25,1
59.0625,2.6310234406972416e-25,9.126008191281786e-26,2.0989818839948106e-25,0
59.125,2.7979948591998107e-25,9.316953101819997e-26,2.142899213418599e-25,0
59.1875,2.8312241999022205e-25,9.702835996579957e-26,2.23165227921339e-25,0
59.25,2.5158199883041863e-25,8.713783408432643e-26,2.004170183939508e-25,0
59.3125,2.290304059381639e-25,7.92961928894238e-26,1.8238124364567472e-25,0
59.375,2.3073012102750713e-25,7.75224740574913e-26,1.7830169033222998e-25,0
59.4375,2.9058568486032856e-25,1.0357718856533206e-25,2.3822753370026373e-25,0
59.5,2.797191590165598e-25,9.990744564994168e-26,2.2978712499486583e-25,1
59.5625,2.327233036200795e-25,8.028778400825013e-26,1.8466190321897527e-25,1
59.625,2.2357970795245617e-25,7.754296741507646e-26,1.7834882505467584e-25,1
59.6875,2.2245198411195487e-25,7.699363628659779e-26,1.770853634591749e-25,1
59.75,2.973272897299358e-25,9.952005735121713e-26,2.2889613190779936e-25,1
59.8125,3.6744577230453428e-25,1.1996125944080355e-25,2.7591089671384814e-25,1
59.875,4.985572672729081e-25,1.6550183570206704e-25,3.8065422211475417e-25,1
59.9375,4.666762950985688e-25,1.5604353772092263e-25,3.58900136758122e-25,1
60.0,3.903003899047662e-25,1.2972319969625886e-25,2.9836335930139537e-25,1
60.0625,3.39197868636899e-25,1.1182730782700263e-25,2.57202808002106e-25,1
60.125,2.762653332163393e-25,9.549879984298682e-26,2.1964723963886965e-25,1
60.1875,2.3475774972898127e-25,7.9731209561259e-26,1.8338178199089568e-25,1
60.25,2.2144746741567173e-25,7.729439592789472e-26,1.7777711063415785e-25,1
60.3125,2.0519791988550955e-25,7.111572951600614e-26,1.6356617788681412e-25,1
60.375,2.0632076598360135e-25,7.134202562589319e-26,1.6408665893955433e-25,1
60.4375,2.0679523214677847e-25,7.222767538474257e-26,1.661236533849079e-25,1
60.5,2.1160868779350564e-25,7.346292891630547e-26,1.6896473650750256e-25,1
60.5625,2.3574611884019424e-25,8.962076720132308e-26,2.0612776456304308e-25,0
60.625,2.180054326029763e-25,7.385762709683408e-26,1.6987254232271839e-25,0
60.6875,2.0795555543793485e-25,7.168891011581741e-26,1.6488449326638003e-25,0
60.75,1.9809893118746247e-25,6.9682692284337e-26,1.6027019225397509e-25,0
60.8125,2.0196007393519807e-25,7.017319164606728e-26,1.6139834078595473e-25,0
60.875,2.087930359809924e-25,7.066351696714223e-26,1.6252608902442712e-25,0
60.9375,2.1235385922007634e-25,7.11792325375878e-26,1.6371223483645194e-25,0
61.0,2.0147628498466604e-25,7.104849102256675e-26,1.6341152935190352e-25,1
61.0625,1.9800658542415956e-25,6.908989127168604e-26,1.589067499248779e-25,0
61.125,1.9369156429327271e-25,6.778389682552634e-26,1.5590296269871056e-25,0
61.1875,1.9492059577171415e-25,6.813557992586918e-26,1.567118338294991e-25,0
61.25,1.9555170680394226e-25,6.836776944806484e-26,1.5724586973054914e-25,0
61.3125,1.920041902317248e-25,6.676989380415509e-26,1.5357075574955669e-25,0
61.375,1.9036381000321463e-25,6.566592574751508e-26,1.5103162921928467e-25,0
61.4375,1.9007011618305491e-25,6.56209815524539e-26,1.5092825757064397e-25,0
61.5,1.9091298560354661e-25,6.443681606139769e-26,1.4820467694121468e-25,1
61.5625,1.8755854033093075e-25,6.603405483797432e-26,1.5187832612734093e-25,0
61.625,1.8485711211246377e-25,6.433741576763555e-26,1.4797605626556176e-25,0
61.6875,1.8769386618358096e-25,6.485217603708143e-26,1.491600048852873e-25,0
61.75,1.8110743321421126e-25,6.542618946340523e-26,1.5048023576583202e-25,0
61.8125,1.8282219850864664e-25,6.491499320153511e-26,1.4930448436353073e-25,0
61.875,1.8741817611303072e-25,6.347363110524464e-26,1.4598935154206266e-25,0
61.9375,1.865448105452414e-25,6.378583966735564e-26,1.4670743123491794e-25,0
62.0,1.8039304835256587e-25,6.269871709607499e-26,1.4420704932097247e-25,1
62.0625,1.815553224136792e-25,6.331120203989654e-26,1.4561576469176203e-25,0
62.125,1.8113772232083788e-25,6.315823307490947e-26,1.4526393607229177e-25,0
62.1875,1.8194001477778328e-25,6.303052725771973e-26,1.4497021269275537e-25,0
62.25,1.8257553489154838e-25,6.234418269401898e-26,1.4339162019624365e-25,0
62.3125,1.79570912450616e-25,6.356189975631247e-26,1.4619236943951868e-25,0
62.375,2.2684148877825458e-25,7.603202689405398e-26,1.7487366185632414e-25,0
62.4375,3.127426445679179e-25,1.035594970888e-25,2.3818684330423995e-25,0
62.5,1.768420142506158e-25,6.434607471387629e-26,1.4799597184191544e-25,1
62.5625,1.7699008590556703e-25,6.388749349168114e-26,1.469412350308666e-25,0
62.625,1.778392853660377e-25,6.338221274753982e-26,1.4577908931934158e-25,0
62.6875,1.8566899548770926e-25,6.834854095358399e-26,1.5720164419324318e-25,0
62.75,1.9292303688647448e-25,6.60760145972682e-26,1.5197483357371684e-25,1
62.8125,2.0247776152614882e-25,7.224894976347943e-26,1.6617258445600268e-25,0
62.875,1.9080557547832556e-25,6.648651109281894e-26,1.5291897551348354e-25,0
62.9375,1.777588041876287e-25,6.178820729742367e-26,1.4211287678407443e-25,0
63.0,1.7616497528571052e-25,6.115698603815715e-26,1.4066106788776144e-25,1
63.0625,1.7754802531846988e-25,6.20346429163841e-26,1.4267967870768342e-25,0
63.125,1.7910093369141043e-25,6.134636833762044e-26,1.41096647176527e-25,0
63.1875,1.7650339385408472e-25,6.17507423518078e-26,1.4202670740915792e-25,0
63.25,1.7679179971088871e-25,6.070943976725323e-26,1.3963171146468244e-25,0
63.3125,1.7545787859665394e-25,6.144462549273166e-26,1.413226386332828e-25,0
63.375,1.7228167672198922e-25,6.11707521705116e-26,1.4069272999217666e-25,0
63.4375,1.7697857330377594e-25,6.154887990210503e-26,1.4156242377484155e-25,0
63.5,1.7439975050257382e-25,6.107485464708163e-26,1.4047216568828773e-25,1
63.5625,1.8482514627132042e-25,6.752692085661095e-26,1.5531191797020518e-25,0
63.625,1.7456570343264738e-25,6.028478397799564e-26,1.3865500314938996e-25,0
63.6875,1.7702805299658017e-25,6.101347043412748e-26,1.4033098199849318e-25,0
63.75,1.725450593141804e-25,6.367033397853468e-26,1.4644176815062975e-25,0
63.8125,1.7054596829025305e-25,5.967015845019514e-26,1.372413644354488e-25,0
63.875,1.8046958608519053e-25,6.188781579781394e-26,1.4234197633497205e-25,0
63.9375,1.9211948177635446e-25,6.627547654702304e-26,1.5243359605815298e-25,0
64.0,1.8162709246314273e-25,6.140628285672891e-26,1.4123445057047648e-25,1
64.0625,1.7324016205834027e-25,6.061193431118687e-26,1.394074489157298e-25,0
64.125,1.71460362811234e-25,5.954974109598126e-26,1.3696440452075687e-25,0
64.1875,1.7570263409676018e-25,6.377912214014472e-26,1.4669198092233285e-25,0
64.25,2.1606140689475293e-25,7.989439456792322e-26,1.8375710750622338e-25,0
64.3125,2.218814888326351e-25,7.807707152449539e-26,1.7957726450633937e-25,0
64.375,2.4480996573541486e-25,9.48847064488292e-26,2.1823482483230715e-25,1
64.4375,2.153734677004923e-25,7.447295116766992e-26,1.7128778768564079e-25,0
64.5,2.0674207821936006e-25,7.058427597396321e-26,1.6234383474011536e-25,1
64.5625,2.082610068088599e-25,7.904434814248516e-26,1.8180200072771586e-25,0
64.625,2.3458353597313383e-25,7.692987511182243e-26,1.7693871275719159e-25,0
64.6875,2.2789378957175423e-25,8.124593727584997e-26,1.8686565573445493e-25,0
64.75,1.915717911755048e-25,6.67504867533846e-26,1.5352611953278458e-25,1
64.8125,1.7806796440568278e-25,6.212595519060733e-26,1.4288969693839684e-25,0
64.875,1.6921834484966458e-25,5.962718171419935e-26,1.371425179426585e-25,0
64.9375,1.6825300094203368e-25,6.026580313329646e-26,1.3861134720658186e-25,0
65.0,1.66417353328792e-25,5.855355811248876e-26,1.3467318365872415e-25,1
65.0625,1.6788337293984773e-25,5.827566350117002e-26,1.3403402605269104e-25,0
65.125,1.7009477227963237e-25,5.817703479667685e-26,1.3380718003235673e-25,0
65.1875,1.6703609443781902e-25,5.915431996680378e-26,1.3605493592364867e-25,0
65.25,1.6684932084493182e-25,5.906230488461612e-26,1.3584330123461705e-25,0
65.3125,1.6558256415524083e-25,5.938682553318876e-26,1.3658969872633412e-25,0
65.375,1.6873282213192144e-25,5.87853400834371e-26,1.352062821919053e-25,0
65.4375,1.7108387623776822e-25,5.826509395292991e-26,1.3400971609173877e-25,0
65.5,1.6798637398353177e-25,5.839203326733859e-26,1.3430167651487875e-25,1
65.5625,1.7324542940679028e-25,5.899699708291117e-26,1.3569309329069568e-25,0
65.625,1.7281508169780077e-25,6.000780792533042e-26,1.3801795822825994e-25,0
65.6875,1.6705079137627573e-25,5.80430354602979e-26,1.3349898155868516e-25,0
65.75,1.670341012598462e-25,5.832173978106975e-26,1.341400014964604e-25,0
65.8125,1.6713309423163324e-25,5.849784711912697e-26,1.34545048373992e-25,0
65.875,1.637345496880087e-25,5.851017764914407e-26,1.3457340859303135e-25,0
65.9375,1.7535946058379628e-25,6.010064881856954e-26,1.3823149228270991e-25,0
66.0,1.695975258618474e-25,5.896166759853387e-26,1.3561183547662788e-25,1
66.0625,1.7183893145098114e-25,5.949880395678008e-26,1.3684724910059417e-25,0
66.125,1.6977964542422332e-25,6.072378152969723e-26,1.3966469751830364e-25,0
66.1875,1.6953457397545788e-25,5.85638652802058e-26,1.3469689014447334e-25,0
66.25,1.6907639691907029e-25,5.872521835366301e-26,1.3506800221342493e-25,0
66.3125,1.6530748952633694e-25,5.884501061769046e-26,1.3534352442068804e-25,0
66.375,1.6507699254154103e-25,5.781699654683387e-26,1.329790920577179e-25,0
66.4375,1.6854105796700344e-25,5.952333559655406e-26,1.3690367187207433e-25,0
66.5,1.6526817521596526e-25,5.739428810192177e-26,1.3200686263442006e-25,1
66.5625,1.7026648151060146e-25,5.820974773219171e-26,1.3388241978404093e-25,0
66.625,1.7277880066528706e-25,6.340757721382633e-26,1.4583742759180054e-25,0
66.6875,1.676086626651946e-25,5.763488923190665e-26,1.325602452333853e-25,0
66.75,1.6859587630555563e-25,5.834547395883934e-26,1.3419459010533047e-25,0
66.8125,1.6673652184227664e-25,5.968413235071905e-26,1.3727350440665382e-25,0
66.875,1.6466253887706213e-25,5.768387802443112e-26,1.3267291945619156e-25,0
66.9375,1.6487368489289003e-25,5.817644691913859e-26,1.3380582791401873e-25,0
67.0,1.66822040798058e-25,5.836177531307755e-26,1.3423208322007835e-25,1
67.0625,1.661059007079971e-25,5.759355409249718e-26,1.3246517441274351e-25,0
67.125,1.6351941397023215e-25,5.745809730972128e-26,1.3215362381235892e-25,0
67.1875,1.6651349580119624e-25,5.724617970462439e-26,1.3166621332063608e-25,0
67.25,1.685012966027083e-25,5.985277367637353e-26,1.376613794556591e-25,0
67.3125,1.7253555318251822e-25,5.943203086639181e-26,1.3669367099270115e-25,0
67.375,1.6503939287398932e-25,5.885675595285047e-26,1.3537053869155607e-25,0
67.4375,1.6644564493532113e-25,5.81631716342774e-26,1.3377529475883803e-25,0
67.5,1.6286926743637056e-25,5.791198775905899e-26,1.3319757184583565e-25,1
67.5625,1.6312278962474863e-25,5.806216416869035e-26,1.3354297758798778e-25,0
67.625,1.6405026876512608e-25,5.715714075247422e-26,1.314614237306907e-25,0
67.6875,1.654536682744027e-25,5.953019416783385e-26,1.3691944658601786e-25,0
67.75,1.6415194274017897e-25,5.66828338061304e-26,1.303705177540999e-25,0
67.8125,1.652894857767275e-25,5.723182569473168e-26,1.3163319909788285e-25,0
67.875,1.6600804359277292e-25,5.838542513654413e-26,1.342864778140515e-25,1
67.9375,1.6324229242155045e-25,5.635108716281655e-26,1.2960750047447808e-25,0
68.0,1.6316937259139958e-25,5.675699210809316e-26,1.3054108184861425e-25,1
68.0625,1.643049133746158e-25,5.671489541693379e-26,1.304442594589477e-25,1
68.125,1.6225062993218643e-25,5.813223362928134e-26,1.3370413734734707e-25,0
68.1875,1.6410295294532332e-25,5.648536819051593e-26,1.2991634683818663e-25,0
68.25,1.6675660765816746e-25,5.886031996042622e-26,1.353787359089803e-25,0
68.3125,1.8918253553308257e-25,6.695918637133816e-26,1.5400612865407778e-25,0
68.375,1.8345477923472038e-25,6.554960278129754e-26,1.5076408639698433e-25,0
68.4375,1.730432230830205e-25,6.02058124286883e-26,1.384733685859831e-25,0
68.5,1.6472242890127317e-25,5.98148750875456e-26,1.3757421270135487e-25,1
68.5625,1.8885173998499456e-25,6.390950970500021e-26,1.4699187232150047e-25,0
68.625,3.0577948007610807e-25,1.2081976785832018e-25,2.778854660741364e-25,0
68.6875,3.036183188376923e-25,1.1705266406799547e-25,2.6922112735638956e-25,0
68.75,2.3555285409948866e-25,8.954228549472834e-26,2.0594725663787517e-25,0
68.8125,1.9172670609609918e-25,6.794010078642361e-26,1.562622318087743e-25,1
68.875,1.7699706695133396e-25,6.227595077951824e-26,1.4323468679289194e-25,0
68.9375,1.8331003045345089e-25,6.659322435645685e-26,1.5316441601985075e-25,0
69.0,1.7959915990509254e-25,6.643091479118051e-26,1.5279110401971517e-25,1
69.0625,1.6644466513942404e-25,5.735438591401183e-26,1.319150876022272e-25,0
69.125,1.6234507663141495e-25,5.939331668100712e-26,1.3660462836631637e-25,0
69.1875,1.6490430351467483e-25,5.763394617835568e-26,1.3255807621021807e-25,0
69.25,1.6539734057986693e-25,5.729243831841685e-26,1.3177260813235874e-25,0
69.3125,1.652673178945553e-25,5.653010444410625e-26,1.3001924022144437e-25,0
69.375,1.6546211605625645e-25,5.762935338508796e-26,1.325475127857023e-25,0
69.4375,1.6431152699692128e-25,5.706954699927229e-26,1.3125995809832626e-25,0
69.5,1.6536541995875376e-25,5.943920787133816e-26,1.3671017810407775e-25,1
69.5625,1.6982679810177188e-25,5.953791230413375e-26,1.369371982995076e-25,0
69.625,1.6562065678995177e-25,5.887893608247136e-26,1.3542155298968413e-25,0
69.6875,1.6377423142184182e-25,5.881301087842602e-26,1.3526992502037982e-25,0
69.75,1.6319651926600638e-25,5.862900239656649e-26,1.3484670551210292e-25,0
69.8125,1.6498513667618665e-25,5.775006423961231e-26,1.328251477511083e-25,0
69.875,1.6682531584545253e-25,5.730434283856678e-26,1.317999885287036e-25,0
69.9375,1.6867761998894516e-25,5.667772662001669e-26,1.3035877122603838e-25,0
70.0,1.6521106838761208e-25,5.848573942622069e-26,1.3451720068030758e-25,1
70.0625,1.6315884586035778e-25,5.75838191700809e-26,1.3244278409118605e-25,0
70.125,1.6287531728498524e-25,5.899163691765912e-26,1.3568076491061596e-25,0
70.1875,1.643124766412825e-25,5.727725648737646e-26,1.3173768992096586e-25,0
70.25,1.6492567978940972e-25,5.683319127334135e-26,1.307163399286851e-25,0
70.3125,1.7161322680538961e-25,5.684631732780018e-26,1.3074652985394038e-25,0
70.375,1.634755849954282e-25,5.595359290520836e-26,1.2869326368197922e-25,0
70.4375,1.6652977666779938e-25,6.101696774495157e-26,1.4033902581338858e-25,0
70.5,1.6766107094707176e-25,5.706568140809637e-26,1.3125106723862164e-25,1
70.5625,1.6597466823051233e-25,5.752398317837816e-26,1.3230516131026975e-25,0
70.625,1.630885530892897e-25,5.662570207638942e-26,1.3023911477569565e-25,0
70.6875,1.6253723893272275e-25,5.763605038590833e-26,1.3256291588758916e-25,0
70.75,1.6680981605229527e-25,5.76158805380769e-26,1.3251652523757686e-25,0
70.8125,1.6793482638955264e-25,5.71833677762224e-26,1.315217458853115e-25,1
70.875,1.6455365869475937e-25,5.676419119007783e-26,1.30557639737179e-25,0
70.9375,1.6283857027682153e-25,5.673524998212207e-26,1.3049107495888076e-25,0
71.0,1.6536537751256378e-25,5.676599400743945e-26,1.3056178621711073e-25,1
71.0625,1.6411313845400673e-25,5.797188105407565e-26,1.33335326424374e-25,0
71.125,1.619478131044098e-25,5.718251575903733e-26,1.3151978624578583e-25,0
71.1875,1.650637103855978e-25,5.830313660575181e-26,1.3409721419322915e-25,0
71.25,1.6224195171055328e-25,5.669537028030898e-26,1.3039935164471064e-25,0
71.3125,1.6250506906966448e-25,5.706293212741299e-26,1.3124474389304986e-25,0
71.375,1.6506668176963258e-25,5.649373393785763e-26,1.2993558805707255e-25,0
71.4375,1.662016008884513e-25,5.673601626918366e-26,1.304928374191224e-25,0
71.5,1.6546861925854908e-25,5.680161357576581e-26,1.3064371122426135e-25,1
71.5625,1.6294052310045907e-25,5.750992547484661e-26,1.322728285921472e-25,0
71.625,1.6365830016354253e-25,5.699277452470384e-26,1.3108338140681882e-25,0
71.6875,1.6420154034730183e-25,5.951279761490676e-26,1.3687943451428554e-25,0
71.75,1.6743033562616578e-25,5.660465125645645e-26,1.301906978898498e-25,0
71.8125,1.642937257104646e-25,5.743412448302522e-26,1.32098486310958e-25,0
71.875,1.632410985884117e-25,5.719260665936816e-26,1.3154299531654676e-25,0
71.9375,1.6946781808822678e-25,5.764494375003381e-26,1.3258337062507776e-25,0
72.0,1.7467994613153537e-25,5.938687643829672e-26,1.3658981580808243e-25,1
72.0625,1.9577644621747847e-25,6.479345371108747e-26,1.4902494353550117e-25,0
72.125,1.9141683812175995e-25,6.418450984434639e-26,1.4762437264199668e-25,0
72.1875,1.620907669807535e-25,5.673166904507076e-26,1.3048283880366274e-25,0
72.25,1.6320789052543098e-25,5.629366123498668e-26,1.2947542084046935e-25,0
72.3125,1.6425213572775775e-25,5.852796798138637e-26,1.3461432635718863e-25,0
72.375,1.6938289689869866e-25,5.836831263922746e-26,1.3424711907022314e-25,0
72.4375,1.653568683978139e-25,5.722759816154731e-26,1.3162347577155878e-25,0
72.5,1.6411164413634819e-25,5.68373482194059e-26,1.3072590090463356e-25,0
72.5625,1.661123323797771e-25,5.791600023275642e-26,1.3320680053533975e-25,0
72.625,1.633164529183969e-25,5.723901492026662e-26,1.3164973431661322e-25,0
72.6875,1.6257911275413317e-25,5.742532837152193e-26,1.3207825525450042e-25,0
72.75,1.6439705624267103e-25,5.692677710651396e-26,1.309315873449821e-25,0
72.8125,2.1161391385312264e-25,7.941215334913328e-26,1.8264795270300652e-25,0
72.875,1.7809626031056424e-25,6.230657421989748e-26,1.433051207057642e-25,0
72.9375,1.6525192612206102e-25,5.586568567831275e-26,1.2849107706011932e-25,0
73.0,1.6177850407164945e-25,5.853009483932278e-26,1.3461921813044238e-25,1
73.0625,1.6407600943600574e-25,5.590260866368098e-26,1.2857599992646625e-25,0
73.125,1.672984769646198e-25,5.616031306767226e-26,1.2916872005564618e-25,0
73.1875,1.6225929044901673e-25,5.684971267033628e-26,1.3075433914177343e-25,0
73.25,1.6446609807376845e-25,5.646048417086577e-26,1.2985911359299126e-25,0
73.3125,1.6318596710203994e-25,5.617529985647031e-26,1.292031896698817e-25,0
73.375,1.6450738456415607e-25,5.828266165488955e-26,1.3405012180624594e-25,0
73.4375,1.6244243230796622e-25,5.65440738687672e-26,1.3005136989816455e-25,0
73.5,1.6844731103970826e-25,5.684384450506306e-26,1.3074084236164502e-25,0
73.5625,1.6114710006509964e-25,5.569104976450589e-26,1.2808941445836352e-25,0
73.625,1.6713204421883464e-25,5.575756707118669e-26,1.282424042637294e-25,0
73.6875,1.6536714807517942e-25,5.565200097570058e-26,1.2799960224411132e-25,0
73.75,1.6256212360805585e-25,5.672732970657302e-26,1.3047285832511793e-25,0
73.8125,1.5939995941306148e-25,5.623142639350839e-26,1.293322807050693e-25,0
73.875,1.6266889287705752e-25,5.653989123748451e-26,1.3004174984621436e-25,0
73.9375,1.6152238930762021e-25,5.699579917672038e-26,1.3109033810645686e-25,1
74.0,1.613889276741812e-25,5.863165395447999e-26,1.3485280409530396e-25,1
74.0625,1.6085817071404596e-25,6.219379226010438e-26,1.4304572219824006e-25,0
74.125,1.608540781484063e-25,5.555235068953164e-26,1.2777040658592276e-25,0
74.1875,1.5947597686969245e-25,5.50178230034164e-26,1.265409929078577e-25,0
74.25,1.629250596858583e-25,5.524416962730185e-26,1.2706159014279425e-25,0
74.3125,1.6235423273610006e-25,5.657352081318855e-26,1.3011909787033364e-25,0
74.375,1.5776037129934405e-25,5.549533153037019e-26,1.2763926251985142e-25,0
74.4375,1.603785213740867e-25,5.709633324900778e-26,1.3132156647271788e-25,0
74.5,1.6131052838437856e-25,5.56519758430017e-26,1.279995444389039e-25,0
74.5625,1.5755222268633716e-25,5.652816214040964e-26,1.3001477292294217e-25,0
74.625,1.5912154701189537e-25,5.546906731735557e-26,1.275788548299178e-25,0
74.6875,1.5938596024856038e-25,5.569819663651357e-26,1.281058522639812e-25,0
74.75,1.5718398772572118e-25,5.646160100052361e-26,1.298616823012043e-25,0
74.8125,1.6021706981798927e-25,5.458971157102838e-26,1.2555633661336525e-25,0
74.875,1.594285155346493e-25,5.675080584178551e-26,1.3052685343610666e-25,1
74.9375,1.6172528405886923e-25,5.518658705796436e-26,1.2692915023331802e-25,0
75.0,1.577238159925024e-25,5.499427047155026e-26,1.2648682208456559e-25,1
75.0625,1.5763982018716653e-25,5.55831974902527e-26,1.278413542275812e-25,0
75.125,1.6458609100156451e-25,5.515999411425279e-26,1.268679864627814e-25,0
75.1875,1.633011393024981e-25,5.522229456425701e-26,1.270112774977911e-25,0
75.25,1.620170411149249e-25,5.571774696456608e-26,1.2815081801850199e-25,0
75.3125,1.5757443286096935e-25,5.647137902586895e-26,1.2988417175949856e-25,0
75.375,1.798946446178428e-25,6.228324219292653e-26,1.43251457043731e-25,0
75.4375,1.7959632368707632e-25,6.299667640818989e-26,1.4489235573883673e-25,0
75.5,1.6543731250314666e-25,5.795588267885716e-26,1.3329853016137146e-25,0
75.5625,1.5772869328174034e-25,5.524829212547518e-26,1.270710718885929e-25,0
75.625,1.6230237927624614e-25,5.583580907180783e-26,1.28422360865158e-25,0
75.6875,1.6204204020315356e-25,5.704397768617942e-26,1.3120114867821267e-25,0
75.75,1.6112192739769711e-25,5.476855956099054e-26,1.2596768699027822e-25,0
75.8125,1.6082804792114945e-25,5.526598963348247e-26,1.2711177615700968e-25,0
75.875,1.6003360120850066e-25,5.584285601525168e-26,1.2843856883507886e-25,0
75.9375,1.613235917984836e-25,5.619591416535117e-26,1.2925060258030769e-25,0
76.0,1.6442564052539943e-25,5.529157877120313e-26,1.2717063117376718e-25,1
76.0625,1.5957048904779527e-25,5.607097341532343e-26,1.2896323885524388e-25,0
76.125,1.6046021771365396e-25,5.568263348688438e-26,1.2807005701983407e-25,0
76.1875,1.6216486183228648e-25,5.649921349292131e-26,1.2994819103371902e-25,0
76.25,1.6231812030710066e-25,5.625592167082159e-26,1.2938861984288964e-25,0
76.3125,1.6589787961176053e-25,6.098463027340452e-26,1.402646496288304e-25,0
76.375,1.6124493521033837e-25,5.53429174177902e-26,1.2728871006091745e-25,0
76.4375,1.5990185350637093e-25,5.522764067913128e-26,1.2702357356200194e-25,0
76.5,1.6233933381441667e-25,5.551451029087879e-26,1.2768337366902122e-25,0
76.5625,1.6401812277806614e-25,5.600934644012908e-26,1.2882149681229687e-25,0
76.625,1.588560714665848e-25,5.657178809471581e-26,1.3011511261784636e-25,0
76.6875,2.3613811322178783e-25,9.172425565550589e-26,2.1096578800766355e-25,0
76.75,2.5254126190724998e-25,9.663780092942078e-26,2.2226694213766776e-25,0
76.8125,2.460626442043018e-25,9.485007378665629e-26,2.1815516970930946e-25,0
76.875,2.344602564632434e-25,8.063642910511943e-26,1.8546378694177468e-25,0
76.9375,1.8440550004692025e-25,6.522966533204466e-26,1.500282302637027e-25,0
77.0,1.5813049548019688e-25,5.587463970416206e-26,1.2851167131957273e-25,1
77.0625,1.6037651549772997e-25,5.552474898955037e-26,1.2770692267596586e-25,0
77.125,1.6313183442908157e-25,5.523793677109905e-26,1.2704725457352782e-25,0
77.1875,1.5947304749451575e-25,5.516746120631798e-26,1.2688516077453135e-25,0
77.25,1.5939373511395512e-25,5.514628491068248e-26,1.268364552945697e-25,0
77.3125,1.5987584904614665e-25,5.67011428072078e-26,1.3041262845657793e-25,0
77.375,1.641609551171122e-25,5.736179358800482e-26,1.3193212525241107e-25,0
77.4375,1.5698003478313838e-25,5.599894865579867e-26,1.2879758190833694e-25,0
77.5,1.5900454373137037e-25,5.435269106149151e-26,1.2501118944143046e-25,0
77.5625,1.5671081840609582e-25,5.511828531596266e-26,1.267720562267141e-25,0
77.625,1.5740470270557602e-25,5.532984759835547e-26,1.272586494762176e-25,0
77.6875,1.578976558824609e-25,5.425050379647688e-26,1.247761587318968e-25,0
77.75,1.6202299773942474e-25,5.430913253522041e-26,1.2491100483100694e-25,0
77.8125,1.5699050659810213e-25,5.422916717200504e-26,1.2472708449561158e-25,0
77.875,1.5654752008613653e-25,5.4077357255451e-26,1.2437792168753729e-25,0
77.9375,1.5342790519428865e-25,5.603424249595592e-26,1.288787577406986e-25,0
78.0,1.5607027631660936e-25,5.373854191629848e-26,1.2359864640748648e-25,1
78.0625,1.5514592211146565e-25,5.37796259429904e-26,1.236931396688779e-25,0
78.125,1.5568065874905808e-25,5.493844788252973e-26,1.2635843012981836e-25,1
78.1875,1.5595316021676071e-25,5.348448906955807e-26,1.2301432485998355e-25,0
78.25,1.5736959350549286e-25,5.376104022603448e-26,1.236503925198793e-25,0
78.3125,1.5526729849777753e-25,5.332782083130475e-26,1.2265398791200093e-25,0
78.375,1.562771767587558e-25,5.359417032689602e-26,1.2326659175186085e-25,0
78.4375,1.5401163157069486e-25,5.453492823912541e-26,1.2543033494998842e-25,0
78.5,1.7386938832928465e-25,6.78682913534063e-26,1.5609707011283448e-25,0
78.5625,1.5389259131374418e-25,5.389511269641876e-26,1.2395875920176315e-25,0
78.625,1.555824591217897e-25,5.402170050690788e-26,1.2424991116588812e-25,0
78.6875,1.574173853559825e-25,5.406782318554472e-26,1.2435599332675286e-25,0
78.75,1.5536620146491822e-25,5.455884142882967e-26,1.2548533528630823e-25,0
78.8125,1.5548626646482626e-25,5.353267060440639e-26,1.2312514239013467e-25,0
78.875,1.5610764889825363e-25,5.437943873623044e-26,1.2507270909333e-25,0
78.9375,1.5319639089549366e-25,5.440792353267266e-26,1.2513822412514712e-25,1
79.0,1.5579601658920233e-25,5.68728165280941e-26,1.3080747801461642e-25,1
79.0625,1.5577156549234127e-25,5.445394382856049e-26,1.2524407080568914e-25,0
79.125,1.5517502072175745e-25,5.612925182593273e-26,1.2909727919964528e-25,0
79.1875,1.5678572507895843e-25,5.340029650692432e-26,1.2282068196592592e-25,0
79.25,1.541716584858138e-25,5.437211423470821e-26,1.2505586273982888e-25,0
79.3125,1.5285591356286464e-25,5.453504151547336e-26,1.2543059548558871e-25,0
79.375,1.5742302439407835e-25,5.458009829308669e-26,1.2553422607409938e-25,0
79.4375,1.5353630753956662e-25,5.418623855698871e-26,1.24628348681074e-25,0
79.5,1.548446513136535e-25,5.300060339772196e-26,1.2190138781476049e-25,0
79.5625,1.5499659319247316e-25,5.354392609802444e-26,1.231510300254562e-25,0
79.625,1.5485284688013142e-25,5.382412189048441e-26,1.2379548034811415e-25,0
79.6875,1.634348879556877e-25,5.950446352512592e-26,1.368602661077896e-25,0
79.75,1.8086266341862937e-25,6.153162417850777e-26,1.4152273561056787e-25,0
79.8125,1.567575619421026e-25,5.623281930448398e-26,1.2933548440031315e-25,0
79.875,2.793173115198646e-25,8.483346077514149e-26,1.9511695978282541e-25,0
79.9375,3.1040718237023987e-25,8.952249228367539e-26,2.0590173225245338e-25,0
80.0,3.188013344723914e-25,1.0437064797367496e-25,2.400524903394524e-25,1
80.0625,3.198787253904287e-25,1.051172216148865e-25,2.4176960971423896e-25,0
80.125,1.5627335803470254e-25,5.476486279701589e-26,1.2595918443313653e-25,0
80.1875,1.5530081753330477e-25,5.576530111015636e-26,1.2826019255335962e-25,0
80.25,1.5648830843220275e-25,5.413216871736152e-26,1.2450398804993148e-25,0
80.3125,1.567334512288812e-25,5.415968815302024e-26,1.2456728275194655e-25,0
80.375,1.5611672186928014e-25,5.453183335277361e-26,1.254232167113793e-25,0
80.4375,1.555718206039111e-25,5.321149496161319e-26,1.2238643841171033e-25,0
80.5,1.54776697513863e-25,5.436062926477846e-26,1.2502944730899045e-25,0
80.5625,1.5474317341328818e-25,5.404269200425234e-26,1.2429819160978037e-25,0
80.625,1.5658839338289925e-25,5.463499846908493e-26,1.2566049647889533e-25,0
80.6875,1.5396530802589936e-25,5.506774687875229e-26,1.2665581782113026e-25,0
80.75,2.0770462799555756e-25,7.985664108295972e-26,1.8367027449080733e-25,0
80.8125,2.0495616219703802e-25,7.828809871342583e-26,1.800626270408794e-25,0
80.875,2.0298914677172645e-25,7.940838995324839e-26,1.8263929689247127e-25,0
80.9375,1.7810791457059458e-25,6.388189166816352e-26,1.4692835083677607e-25,1
81.0,1.651643574251624e-25,5.645346683727498e-26,1.2984297372573245e-25,1
81.0625,1.5371598122529633e-25,5.365023149111278e-26,1.2339553242955937e-25,0
81.125,1.563771821753066e-25,5.430701636266959e-26,1.2490613763414006e-25,0
81.1875,1.5462646325801265e-25,5.385024035145748e-26,1.2385555280835218e-25,0
81.25,1.5749184939833638e-25,5.442798443719255e-26,1.2518436420554286e-25,0
81.3125,1.5376090019530152e-25,5.299450696259525e-26,1.2188736601396907e-25,0
81.375,1.5672248626049905e-25,5.371847957636805e-26,1.2355250302564651e-25,0
81.4375,1.6059119379469584e-25,5.342540916277622e-26,1.2287844107438529e-25,0
81.5,1.5593559268987688e-25,5.41566643683608e-26,1.2456032804722983e-25,0
81.5625,1.5457357380421736e-25,5.458248575558321e-26,1.2553971723784137e-25,0
81.625,1.5371980282049576e-25,5.459026457128294e-26,1.2555760851395077e-25,0
81.6875,1.5476686517298302e-25,5.46837222766127e-26,1.2577256123620921e-25,0
81.75,1.5526310060246962e-25,5.399767463758825e-26,1.2419465166645295e-25,0
81.8125,1.5652579566267621e-25,5.391922317694206e-26,1.2401421330696673e-25,0
81.875,1.5553593196616484e-25,5.349842803294291e-26,1.230463844757687e-25,0
81.9375,1.5554765198250356e-25,5.435258598295511e-26,1.2501094776079675e-25,0
82.0,1.5537821033953574e-25,5.361500529174937e-26,1.2331451217102354e-25,1
82.0625,1.5570555530036992e-25,5.438537349544608e-26,1.2508635903952598e-25,0
82.125,1.5657493490058138e-25,5.400941375272798e-26,1.2422165163127434e-25,0
82.1875,1.569001634690835e-25,5.35581433897771e-26,1.2318372979648732e-25,0
82.25,1.5696045542636529e-25,5.478367602695281e-26,1.2600245486199144e-25,0
82.3125,1.552240289078561e-25,5.397022592671964e-26,1.2413151963145516e-25,0
82.375,1.590405291037042e-25,5.470377152972616e-26,1.2581867451837016e-25,0
82.4375,1.5595843965515484e-25,5.487519859482699e-26,1.2621295676810207e-25,0
82.5,1.5344535267382839e-25,5.445673493043813e-26,1.2525049034000768e-25,0
82.5625,1.5914766300571223e-25,5.352875130844293e-26,1.2311612800941872e-25,0
82.625,1.5561508336957617e-25,5.428359560005836e-26,1.248522698801342e-25,0
82.6875,1.568464712339756e-25,5.540875458419844e-26,1.274401355436564e-25,0
82.75,1.580562792235787e-25,5.399043866990461e-26,1.241780089407806e-25,0
82.8125,1.5630605880437098e-25,5.349425565866435e-26,1.2303678801492798e-25,0
82.875,1.5332987436264569e-25,5.557068967257771e-26,1.2781258624692872e-25,0
82.9375,1.5934305418869886e-25,5.428758278072162e-26,1.248614403956597e-25,0
83.0,1.5470062518638745e-25,5.398485560487508e-26,1.2416516789121269e-25,1
83.0625,1.5506220763266854e-25,5.338616599261207e-26,1.2278818178300775e-25,0
83.125,1.5560302685808803e-25,5.320728475246193e-26,1.2237675493066243e-25,0
83.1875,1.524002853449249e-25,5.349224234444197e-26,1.2303215739221652e-25,0
83.25,1.5778230987385671e-25,5.667133232305924e-26,1.3034406434303624e-25,0
83.3125,1.5739989831471432e-25,5.400691678745987e-26,1.242159086111577e-25,1
83.375,1.5310332782138911e-25,5.337774222606991e-26,1.227688071199608e-25,0
83.4375,1.5678316770621399e-25,5.341663591403039e-26,1.228582626022699e-25,0
83.5,1.538134810521928e-25,5.288827638775016e-26,1.2164303569182536e-25,0
83.5625,1.593672966836613e-25,5.291355935565132e-26,1.2170118651799801e-25,0
83.625,1.561559702818927e-25,5.454148078214491e-26,1.254454057989333e-25,0
83.6875,1.6224819318020428e-25,5.575136443292034e-26,1.2822813819571676e-25,0
83.75,1.8738426623778967e-25,7.38779404644622e-26,1.6991926306826305e-25,0
83.8125,1.5673609865104253e-25,5.337097692228147e-26,1.2275324692124738e-25,0
83.875,1.5607938133134996e-25,5.481083007727254e-26,1.2606490917772683e-25,0
83.9375,1.5397044971860093e-25,5.375870517682113e-26,1.236450219066886e-25,0
84.0,1.5337524686858675e-25,5.265376866685115e-26,1.2110366793375764e-25,1
84.0625,1.5318441185333052e-25,5.360705451834242e-26,1.2329622539218755e-25,0
84.125,1.559358916772771e-25,5.345488423238944e-26,1.229462337344957e-25,0
84.1875,1.576628164467855e-25,5.284608034951954e-26,1.2154598480389494e-25,0
84.25,1.545504255829627e-25,5.359906777179047e-26,1.2327785587511808e-25,0
84.3125,1.5348474957575107e-25,5.319071449710492e-26,1.2233864334334132e-25,0
84.375,1.5181372921681e-25,5.324100526663349e-26,1.2245431211325702e-25,0
84.4375,1.5533691056142194e-25,5.288839539472738e-26,1.2164330940787295e-25,0
84.5,1.546797626374241e-25,5.384917975230111e-26,1.2385311343029255e-25,0
84.5625,1.5260846479492927e-25,5.291738545028303e-26,1.2170998653565096e-25,0
84.625,1.5247028902789936e-25,5.226476795591295e-26,1.2020896629859977e-25,0
84.6875,1.5192166297895248e-25,5.312511898325911e-26,1.2218777366149594e-25,0
84.75,1.5240953618948495e-25,5.307166355192454e-26,1.2206482616942643e-25,0
84.8125,1.545286677999187e-25,5.335180535925299e-26,1.2270915232628186e-25,0
84.875,1.57160209425043e-25,5.32702935492872e-26,1.2252167516336055e-25,0
84.9375,1.510411807199917e-25,5.248372700733672e-26,1.2071257211687445e-25,0
85.0,1.5464060385420461e-25,5.295373386861883e-26,1.217935878978233e-25,1
85.0625,1.5397215146599883e-25,5.310626909110633e-26,1.2214441890954455e-25,0
85.125,1.5063043472879118e-25,5.317520437340261e-26,1.22302970058826e-25,0
85.1875,1.5476025570552406e-25,5.419529155051772e-26,1.2464917056619075e-25,0
85.25,1.5319968983711316e-25,5.239456741180029e-26,1.2050750504714066e-25,0
85.3125,1.514328275819414e-25,5.254242162402104e-26,1.2084756973524837e-25,0
85.375,1.5300267567673146e-25,5.497569892213022e-26,1.2644410752089948e-25,0
85.4375,1.5104229195032897e-25,5.244314354732903e-26,1.2061923015885677e-25,0
85.5,1.534563269789257e-25,5.31253844578352e-26,1.2218838425302095e-25,0
85.5625,1.556523196283618e-25,5.291456381487412e-26,1.2170349677421048e-25,0
85.625,1.5132768772256139e-25,5.528863586410881e-26,1.2716386248745026e-25,0
85.6875,1.7925617758915703e-25,6.361203322915603e-26,1.4630767642705886e-25,1
85.75,1.6331395213515577e-25,5.779450582380753e-26,1.329273633947573e-25,0
85.8125,1.643469537006108e-25,5.802102491588547e-26,1.334483573065366e-25,0
85.875,1.6984899882132226e-25,5.549809126093238e-26,1.2764560990014445e-25,1
85.9375,1.6347334332800086e-25,5.451239866706401e-26,1.253785169342472e-25,0
86.0,1.6243725454066043e-25,5.434562246876949e-26,1.2499493167816982e-25,1
86.0625,1.5427670360978177e-25,5.266893441780278e-26,1.2113854916094638e-25,0
86.125,1.5083049189178307e-25,5.243086256839314e-26,1.2059098390730422e-25,0
86.1875,1.5426012388385368e-25,5.308207041871978e-26,1.2208876196305549e-25,0
86.25,1.518245205184294e-25,5.181440934684603e-26,1.1917314149774586e-25,0
86.3125,1.5180347154857765e-25,5.186220739345433e-26,1.1928307700494495e-25,0
86.375,1.4859247535693401e-25,5.1522077381803513e-26,1.1850077797814806e-25,0
86.4375,1.5017876515468105e-25,5.215222833488196e-26,1.199501251702285e-25,0
86.5,1.502941891367569e-25,5.209152110985343e-26,1.1981049855266288e-25,0
86.5625,1.513185063079234e-25,5.241410022491395e-26,1.2055243051730207e-25,0
86.625,1.490773830094806e-25,5.195310624039007e-26,1.1949214435289714e-25,0
86.6875,1.4979122857765891e-25,5.241049091724036e-26,1.2054412910965282e-25,0
86.75,1.4977458812050653e-25,5.154710788779985e-26,1.1855834814193964e-25,0
86.8125,1.4964357254545606e-25,5.175204012478261e-26,1.1902969228699999e-25,0
86.875,1.5254680731167588e-25,5.269635094352399e-26,1.2120160717010516e-25,0
86.9375,1.5198559869152546e-25,5.148896741232148e-26,1.184246250483394e-25,0
87.0,1.5055815113631252e-25,5.227110782163818e-26,1.2022354798976782e-25,1
87.0625,1.500919944750286e-25,5.506586729519743e-26,1.2665149477895408e-25,0
87.125,1.5546956982542884e-25,5.301398142726469e-26,1.2193215728270878e-25,0
87.1875,1.5200029169701282e-25,5.1477439215027864e-26,1.1839811019456408e-25,0
87.25,1.4894548496413345e-25,5.218661047949744e-26,1.200292041028441e-25,0
87.3125,1.5276398593435244e-25,5.328382261518047e-26,1.2255279201491508e-25,0
87.375,1.524217780114564e-25,5.162992926144537e-26,1.1874883730132433e-25,0
87.4375,1.5388097550789694e-25,5.338872037144098e-26,1.2279405685431426e-25,0
87.5,1.5196875673557581e-25,5.279203327696014e-26,1.2142167653700833e-25,0
87.5625,1.5368178888549344e-25,5.245003741749148e-26,1.206350860602304e-25,0
87.625,1.49956319047124e-25,5.233541967935012e-26,1.2037146526250528e-25,0
87.6875,1.5092227504761313e-25,5.283598437641267e-26,1.2152276406574913e-25,0
87.75,1.5295555276856781e-25,5.161436563572967e-26,1.1871304096217825e-25,0
87.8125,1.4955015041741808e-25,5.237444424769698e-26,1.2046122176970305e-25,0
87.875,1.5255727171079593e-25,5.177221159346187e-26,1.1907608666496229e-25,0
87.9375,1.5237528322918202e-25,5.172835259513035e-26,1.189752109687998e-25,0
88.0,1.5319008497176995e-25,5.246280046419997e-26,1.2066444106765991e-25,1
88.0625,1.5198595453057095e-25,5.167156649447612e-26,1.1884460293729507e-25,0
88.125,1.4964536711531614e-25,5.257788759625303e-26,1.2092914147138194e-25,0
88.1875,1.5384238922655182e-25,5.270967130470511e-26,1.2123224400082175e-25,0
88.25,1.50875206923189e-25,5.308577678207499e-26,1.2209728659877247e-25,0
88.3125,1.5013038322441857e-25,5.272394554419153e-26,1.212650747516405e-25,0
88.375,1.5184664121032314e-25,5.24759868692897e-26,1.2069476979936632e-25,0
88.4375,1.5260399211958525e-25,5.241304836978196e-26,1.2055001125049848e-25,0
88.5,1.5291170219862627e-25,5.192547461491092e-26,1.194285916142951e-25,0
88.5625,1.7038842117992977e-25,6.607690131625319e-26,1.5197687302738232e-25,0
88.625,1.6148963619023837e-25,6.013782269397377e-26,1.3831699219613965e-25,0
88.6875,1.5450459551264509e-25,5.372768514618092e-26,1.2357367583621611e-25,0
88.75,1.5084129171789991e-25,5.234488852038165e-26,1.203932435968778e-25,0
88.8125,1.6525540759170389e-25,6.26621138116967e-26,1.441228617669024e-25,0
88.875,1.70798624670523e-25,6.444713545522003e-26,1.4822841154700606e-25,0
88.9375,1.8045523136140627e-25,6.670296030239297e-26,1.5341680869550381e-25,0
89.0,1.7146853209413586e-25,6.288706343958738e-26,1.4464024591105097e-25,1
89.0625,1.580992808867934e-25,5.60735052652177e-26,1.289690621100007e-25,1
89.125,1.536452463620733e-25,5.471751704725687e-26,1.2585028920869078e-25,0
89.1875,1.5439989265019236e-25,5.44697103915141e-26,1.2528033390048243e-25,0
89.25,1.5588994254763546e-25,5.605789244842511e-26,1.2893315263137774e-25,0
89.3125,1.580217337490956e-25,5.714075543385232e-26,1.314237374978603e-25,0
89.375,1.581422590644719e-25,5.577662013719013e-26,1.2828622631553729e-25,1
89.4375,1.5511434135993977e-25,5.280379761541823e-26,1.2144873451546194e-25,1
89.5,1.5360967246646066e-25,5.32742843683951e-26,1.225308540473087e-25,1
89.5625,1.5658066978470752e-25,5.34601127564742e-26,1.2295825933989065e-25,1
89.625,1.5795469811481305e-25,5.431102972326833e-26,1.2491536836351715e-25,1
89.6875,1.5565853778467327e-25,5.432931358793846e-26,1.2495742125225844e-25,1
89.75,1.5400270704593973e-25,5.347697660389075e-26,1.229970461889487e-25,1
89.8125,1.5373038147107038e-25,5.376473446999845e-26,1.2365888928099642e-25,1
89.875,1.5699996211222103e-25,5.476584394292551e-26,1.2596144106872867e-25,1
89.9375,1.576829117688729e-25,5.52570192451295e-26,1.2709114426379786e-25,1
90.0,1.6360052218955961e-25,5.621982989937716e-26,1.2930560876856747e-25,1
90.0625,1.5081321798079014e-25,5.333767510999696e-26,1.22676652752993e-25,1
90.125,1.529633557791827e-25,5.526737945992157e-26,1.271149727578196e-25,1
90.1875,1.5128518356832282e-25,5.348744407583324e-26,1.2302112137441645e-25,0
90.25,1.4979919641738779e-25,5.310542848026663e-26,1.2214248550461324e-25,0
90.3125,1.5059367808376407e-25,5.249611773566459e-26,1.2074107079202854e-25,0
90.375,1.4991996311848158e-25,5.176457897485394e-26,1.1905853164216406e-25,0
90.4375,1.5077280760146741e-25,5.259452682277001e-26,1.2096741169237102e-25,0
90.5,1.5207082902071547e-25,5.229102110434958e-26,1.2026934854000402e-25,0
90.5625,1.5291460482182195e-25,5.34418172272292e-26,1.2291617962262717e-25,0
90.625,1.5072882311129454e-25,5.362915592560723e-26,1.233470586288966e-25,0
90.6875,1.5376504207513786e-25,5.309259599024371e-26,1.2211297077756053e-25,0
90.75,1.556718598575712e-25,5.584837438679891e-26,1.2845126108963749e-25,0
90.8125,1.5219658161954367e-25,5.289620519315465e-26,1.2166127194425568e-25,0
90.875,1.4964904342386797e-25,5.245861459819963e-26,1.2065481357585912e-25,0
90.9375,1.51805480140582e-25,5.234238118124599e-26,1.2038747671686577e-25,0
91.0,1.5061659864135263e-25,5.261219538878325e-26,1.2100804939420145e-25,1
91.0625,1.5069282681455364e-25,5.376957519302146e-26,1.2367002294394935e-25,1
91.125,1.8944074063858895e-25,7.240280804142182e-26,1.665264584952702e-25,0
91.1875,1.5672650822621418e-25,5.516235647848854e-26,1.2687341990052364e-25,0
91.25,1.528966088894565e-25,5.188822843607542e-26,1.1934292540297347e-25,0
91.3125,1.5134889527710906e-25,5.272985663623702e-26,1.2127867026334513e-25,0
91.375,1.5137885928314346e-25,5.207022876742373e-26,1.1976152616507457e-25,0
91.4375,1.521396420600587e-25,5.182617070212567e-26,1.1920019261488904e-25,0
91.5,1.5108137736327796e-25,5.221830491442722e-26,1.2010210130318258e-25,0
91.5625,1.5060700858935495e-25,5.352756239860782e-26,1.2311339351679798e-25,0
91.625,1.5011684889424728e-25,5.243867604892243e-26,1.2060895491252156e-25,0
91.6875,1.5268839481814855e-25,5.252313847613068e-26,1.2080321849510056e-25,0
91.75,1.5458806908770962e-25,5.271562158526793e-26,1.2124592964611621e-25,0
91.8125,1.5674187523045285e-25,5.154488962694719e-26,1.1855324614197853e-25,0
91.875,1.5164579707089066e-25,5.244923962395086e-26,1.2063325113508698e-25,0
91.9375,1.5705779940748605e-25,5.20339239806083e-26,1.196780251553991e-25,0
92.0,1.5418536303054108e-25,5.179089662777354e-26,1.1911906224387912e-25,1
92.0625,1.5300246846767151e-25,5.292460956092144e-26,1.2172660199011932e-25,0
92.125,1.5802438909189879e-25,5.421537523652185e-26,1.2469536304400023e-25,0
92.1875,1.5662480885680757e-25,5.370453695766564e-26,1.2352043500263097e-25,0
92.25,1.5123201345509633e-25,5.229715274327342e-26,1.2028345130952887e-25,0
92.3125,1.5103542688548982e-25,5.162849795603062e-26,1.187455452988704e-25,0
92.375,1.503791999721166e-25,5.246739475642744e-26,1.2067500793978308e-25,0
92.4375,1.670484921484714e-25,5.646450754420674e-26,1.2986836735167548e-25,0
92.5,1.6603695526355321e-25,5.745210624840582e-26,1.3213984437133337e-25,0
92.5625,1.5362261379601772e-25,5.244268125669009e-26,1.206181668903872e-25,0
92.625,1.6234607698073067e-25,5.475617431283223e-26,1.2593920091951413e-25,0
92.6875,1.6206408960460424e-25,5.4062297699583e-26,1.243432847090409e-25,0
92.75,1.5451201251831352e-25,5.09693574392036e-26,1.1722952211016827e-25,0
92.8125,1.506490975045234e-25,5.185360124227533e-26,1.1926328285723326e-25,0
92.875,1.5871025693037116e-25,6.043394307442262e-26,1.38998069071172e-25,0
92.9375,1.5725606596767674e-25,5.870904165880142e-26,1.3503079581524324e-25,0
93.0,1.5829274984183485e-25,5.843545651714548e-26,1.344015499894346e-25,1
93.0625,1.5828953937316267e-25,5.632438348411968e-26,1.2954608201347526e-25,0
93.125,1.4793150683079906e-25,5.193552091528461e-26,1.194516981051546e-25,0
93.1875,1.4718170132488943e-25,5.1451996503736534e-26,1.1833959195859402e-25,0
93.25,1.512821695537887e-25,5.093979646716734e-26,1.1716153187448487e-25,0
93.3125,1.4578098610290464e-25,5.091129207735122e-26,1.170959717779078e-25,0
93.375,1.491758830964505e-25,5.115544961796981e-26,1.1765753412133054e-25,0
93.4375,1.494761778952204e-25,5.032423257344666e-26,1.157457349189273e-25,0
93.5,1.4826779636911535e-25,4.970967240797768e-26,1.1433224653834866e-25,0
93.5625,1.4917758328217379e-25,5.0061288839484215e-26,1.151409643308137e-25,0
93.625,1.4729618201121246e-25,5.160803994878628e-26,1.1869849188220844e-25,0
93.6875,1.4874746875114542e-25,5.0429126954727215e-26,1.1598699199587259e-25,0
93.75,1.460082160594921e-25,5.04891597081145e-26,1.1612506732866333e-25,0
93.8125,1.4874336895084472e-25,5.088427668567997e-26,1.1703383637706392e-25,0
93.875,1.4550278937027423e-25,4.9539136526668304e-26,1.139400140113371e-25,0
93.9375,1.4417015666306353e-25,5.046881261225131e-26,1.16078269008178e-25,0
94.0,1.4744247020767897e-25,5.0199746867343016e-26,1.1545941779488893e-25,1
94.0625,1.47177355169371e-25,5.134936188960051e-26,1.1810353234608117e-25,0
94.125,1.4678280285037785e-25,5.035132622198033e-26,1.1580805031055476e-25,0
94.1875,1.4478336636202406e-25,5.0919231148165246e-26,1.1711423164078006e-25,0
94.25,1.461022053370281e-25,5.0280594129991674e-26,1.1564536649898084e-25,0
94.3125,1.465036570773447e-25,5.032124932006496e-26,1.1573887343614939e-25,0
94.375,1.4737900579792222e-25,4.9928519152849e-26,1.148355940515527e-25,0
94.4375,1.4608788931580149e-25,5.063110489760117e-26,1.1645154126448268e-25,0
94.5,1.4497538062057474e-25,5.198522330515047e-26,1.1956601360184607e-25,0
94.5625,1.4828054362784014e-25,5.016918878350162e-26,1.153891342020537e-25,0
94.625,1.4698845849378936e-25,5.077704926237585e-26,1.1678721330346446e-25,0
94.6875,1.4429794802843269e-25,4.9969789682899e-26,1.149305162706677e-25,0
94.75,1.4613604633136589e-25,4.927330193541346e-26,1.1332859445145096e-25,0
94.8125,1.4477744755375483e-25,4.967180893563457e-26,1.142451605519595e-25,0
94.875,1.443321732974292e-25,4.933574997868238e-26,1.1347222495096947e-25,0
94.9375,1.4733862813558278e-25,4.957671340407646e-26,1.1402644082937585e-25,0
95.0,1.4427687383743797e-25,4.9487227125382333e-26,1.1382062238837935e-25,1
95.0625,1.458527539212909e-25,4.939475425162331e-26,1.1360793477873362e-25,0
95.125,1.4623864455434168e-25,4.955721235735804e-26,1.1398158842192349e-25,0
95.1875,1.5482899964755774e-25,5.326667442302565e-26,1.2251335117295899e-25,0
95.25,1.6487299494054587e-25,5.579237016019928e-26,1.2832245136845834e-25,0
95.3125,1.812588193096136e-25,5.689756010441556e-26,1.3086438824015579e-25,0
95.375,1.9171950847381482e-25,6.209351669867045e-26,1.4281508840694203e-25,0
95.4375,1.928433651701434e-25,6.26756723874179e-26,1.4415404649106114e-25,0
95.5,1.418509894529909e-25,4.945474871584268e-26,1.1374592204643815e-25,0
95.5625,1.43854663904584e-25,5.0441680396907404e-26,1.1601586491288703e-25,0
95.625,1.4334713415771336e-25,5.655445592922589e-26,1.3007524863721952e-25,0
95.6875,1.472596442438686e-25,5.434135427497468e-26,1.2498511483244175e-25,0
95.75,2.1955826334815644e-25,6.886392293418785e-26,1.5838702274863205e-25,0
95.8125,2.315170243145815e-25,7.370646344260497e-26,1.6952486591799142e-25,0
95.875,2.3263646185743374e-25,8.067784835664364e-26,1.8555905122028034e-25,0
95.9375,2.353759462509048e-25,8.129288284171278e-26,1.8697363053593938e-25,0
96.0,1.7015152013946464e-25,6.70252592757142e-26,1.5415809633414265e-25,1
96.0625,1.4443774430412107e-25,5.050255448206771e-26,1.1615587530875572e-25,0
96.125,1.450528377063768e-25,5.354320337919697e-26,1.2314936777215302e-25,0
96.1875,1.4620887711678745e-25,5.438658437254133e-26,1.2508914405684505e-25,0
96.25,1.458817119511079e-25,4.8674893294869563e-26,1.1195225457819998e-25,0
96.3125,1.4239746929806634e-25,5.1556936280528187e-26,1.1858095344521482e-25,0
96.375,1.5077870751177017e-25,5.674248512737838e-26,1.3050771579297026e-25,0
96.4375,1.4339184175673663e-25,5.023976684013527e-26,1.1555146373231112e-25,0
96.5,1.439853257287643e-25,5.05619053081392e-26,1.1629238220872015e-25,0
96.5625,1.4521860834234468e-25,5.016643794498366e-26,1.1538280727346242e-25,0
96.625,1.4313493740513767e-25,5.038923424372566e-26,1.15895238760569e-25,0
96.6875,1.4827063897069042e-25,5.074131232923922e-26,1.167050183572502e-25,0
96.75,1.4657141307027628e-25,4.9948295272751123e-26,1.1488107912732758e-25,0
96.8125,1.4482748895909372e-25,5.02381149616956e-26,1.1554766441189988e-25,0
96.875,1.4519605585153195e-25,4.9959131123175935e-26,1.1490600158330465e-25,0
96.9375,1.4405154108608347e-25,4.995686334896701e-26,1.1490078570262412e-25,0
97.0,1.614541678059947e-25,5.719807835827757e-26,1.315555802240384e-25,1
97.0625,1.752801754564361e-25,6.978279927293753e-26,1.605004383277563e-25,0
97.125,1.4733475494326223e-25,5.015233055724909e-26,1.153503602816729e-25,0
97.1875,1.4485193347834362e-25,5.0091382218938527e-26,1.152101791035586e-25,0
97.25,1.4311235627268144e-25,5.000949490986059e-26,1.1502183829267936e-25,0
97.3125,1.455142537474543e-25,5.1081904134294944e-26,1.1748837950887837e-25,0
97.375,1.435522295282215e-25,5.083241100313947e-26,1.1691454530722077e-25,0
97.4375,1.4580805905494552e-25,5.226935289532891e-26,1.2021951165925647e-25,0
97.5,1.4493501529215716e-25,5.1001906596414035e-26,1.1730438517175226e-25,0
97.5625,1.447583240916734e-25,5.10285559216914e-26,1.173656786198902e-25,0
97.625,1.463403106515073e-25,5.0080104848379986e-26,1.1518424115127396e-25,0
97.6875,1.4512887850427145e-25,4.959444416146598e-26,1.1406722157137175e-25,0
97.75,1.4641224374299342e-25,5.009950705423503e-26,1.1522886622474055e-25,0
97.8125,1.4588660164710697e-25,4.9267894056494987e-26,1.1331615632993845e-25,0
97.875,1.4586695877700116e-25,5.110866454540319e-26,1.1754992845442734e-25,0
97.9375,1.425567518998921e-25,4.947559530800986e-26,1.1379386920842267e-25,0
98.0,1.436940491445136e-25,5.0206795555826136e-26,1.154756297784001e-25,1
98.0625,1.4367397671115646e-25,4.999274137340174e-26,1.14983305158824e-25,0
98.125,1.4398884865789737e-25,5.0446246190830945e-26,1.1602636623891118e-25,0
98.1875,1.4322410002600043e-25,4.9179213375296757e-26,1.1311219076318252e-25,0
98.25,1.4387216406200874e-25,4.9747357111465395e-26,1.144189213563704e-25,0
98.3125,1.4411954410784614e-25,4.939163698277681e-26,1.1360076506038666e-25,0
98.375,1.4406475202654662e-25,4.925963678831459e-26,1.1329716461312356e-25,0
98.4375,1.421542357816181e-25,4.963546175923589e-26,1.1416156204624253e-25,0
98.5,1.448308626382766e-25,5.031241201533589e-26,1.1571854763527254e-25,0
98.5625,1.402906160591582e-25,4.8956619616437785e-26,1.126002251178069e-25,0
98.625,1.411611792718888e-25,4.8820389838669196e-26,1.1228689662893914e-25,0
98.6875,1.4429317897776186e-25,4.855432416255569e-26,1.1167494557387807e-25,0
98.75,1.4037124944979675e-25,4.954194807604784e-26,1.1394648057491002e-25,0
98.8125,1.409564152210081e-25,4.9977288269954497e-26,1.1494776302089534e-25,0
98.875,1.398961903759605e-25,4.8757276948479817e-26,1.1214173698150358e-25,0
98.9375,1.4576980497145323e-25,4.846343591350169e-26,1.1146590260105388e-25,0
99.0,1.408971701703062e-25,4.831172350103139e-26,1.1111696405237218e-25,1
99.0625,1.4246214492582828e-25,4.860346974451625e-26,1.1178798041238737e-25,0
99.125,1.4115072219558688e-25,4.902817058731879e-26,1.127647923508332e-25,0
99.1875,1.4406365170049136e-25,4.868759261360709e-26,1.1198146301129629e-25,0
99.25,1.4183427865027266e-25,4.838877611545068e-26,1.1129418506553656e-25,0
99.3125,1.4339005996323132e-25,4.8666913822956284e-26,1.1193390179279944e-25,0
99.375,1.428380687239442e-25,4.890694711106144e-26,1.1248597835544131e-25,0
99.4375,1.4160224732472844e-25,4.8356466236116687e-26,1.1121987234306838e-25,0
99.5,1.4349451760043306e-25,4.856881651719758e-26,1.1170827798955442e-25,0
99.5625,1.4217751343471545e-25,4.930087147219207e-26,1.1339200438604176e-25,0
99.625,1.4294677841948408e-25,4.878168320923642e-26,1.1219787138124376e-25,0
99.6875,1.4165621461241253e-25,5.0302400705431797e-26,1.1569552162249313e-25,0
99.75,1.423906785847792e-25,4.890007812731943e-26,1.1247017969283469e-25,0
99.8125,1.4140630559783688e-25,4.86287058262125e-26,1.1184602340028874e-25,0
99.875,1.3937925089722756e-25,4.883350243232738e-26,1.1231705559435295e-25,0
99.9375,1.506173167872294e-25,5.726966761037631e-26,1.317202355038655e-25,0
100.0,1.5410570722725515e-25,5.605390227077244e-26,1.2892397522277662e-25,1
100.0625,1.4066041110058866e-25,4.816012853813091e-26,1.1076829563770108e-25,0
100.125,1.4346098945642309e-25,4.9816684437896564e-26,1.145783742071621e-25,0
100.1875,1.41046690559286e-25,4.850231721319903e-26,1.1155532959035776e-25,0
100.25,1.402984322500034e-25,5.0213483465466e-26,1.154910119705718e-25,0
100.3125,1.3971328704066873e-25,4.7634162072268623e-26,1.0955857276621782e-25,0
100.375,1.4096263338228102e-25,4.9005687600780325e-26,1.1271308148179474e-25,0
100.4375,1.3846837900078806e-25,4.8567393395299045e-26,1.1170500480918779e-25,0
100.5,1.424002850244107e-25,4.8501471306372914e-26,1.1155338400465768e-25,0
100.5625,1.4475055547006596e-25,4.9514858806674087e-26,1.1388417525535039e-25,0
100.625,1.4173501850317576e-25,4.9534169458271896e-26,1.1392858975402536e-25,0
100.6875,1.3974830817766543e-25,4.818955158025462e-26,1.1083596863458563e-25,0
100.75,1.401316122512384e-25,4.7269962281159366e-26,1.0872091324666654e-25,0
100.8125,1.4102760998877425e-25,4.831947698797019e-26,1.1113479707233142e-25,0
100.875,1.393022001754958e-25,4.7979611310611196e-26,1.1035310601440574e-25,0
100.9375,1.4174100514960047e-25,5.0804736526586453e-26,1.1685089401114883e-25,0
101.0,1.4262860573885285e-25,5.249261398759371e-26,1.2073301217146554e-25,1
101.0625,1.4089797756310047e-25,5.292575035164985e-26,1.2172922580879464e-25,0
101.125,1.4360972347400097e-25,5.286173775512689e-26,1.2158199683679186e-25,0
101.1875,1.4391078650563387e-25,4.885664915524926e-26,1.123702930570733e-25,0
101.25,1.4341307200863225e-25,4.9337342296373075e-26,1.1347588728165807e-25,0
101.3125,1.4426246070469755e-25,4.8450290524708746e-26,1.1143566820683012e-25,0
101.375,1.4273786692221828e-25,4.824895743830645e-26,1.1097260210810483e-25,0
101.4375,1.3951332892915712e-25,4.802700063100178e-26,1.1046210145130409e-25,0
101.5,1.4244487739712416e-25,4.8367249036664107e-26,1.1124467278432743e-25,0
101.5625,1.4286413944318568e-25,4.8698247046623835e-26,1.120059682072348e-25,0
101.625,1.4065772627647892e-25,4.799329605700561e-26,1.103845809311129e-25,0
101.6875,1.4201212598606186e-25,4.920270915032842e-26,1.1316623104575536e-25,0
101.75,1.3890552504832871e-25,4.800412158470991e-26,1.1040947964483278e-25,0
101.8125,1.4076796742155355e-25,4.8562857365944345e-26,1.11694571941672e-25,1
101.875,1.4163162014107598e-25,4.862875376374061e-26,1.118461336566034e-25,0
101.9375,1.4063118022005037e-25,4.809771959442548e-26,1.106247550671786e-25,0
102.0,1.4000264875978647e-25,4.8308167191908325e-26,1.1110878454138915e-25,1
102.0625,1.400273628669271e-25,4.779881225448476e-26,1.0993726818531494e-25,0
102.125,1.4224023721549579e-25,4.776544446588086e-26,1.0986052227152596e-25,0
102.1875,1.4016652221564955e-25,4.8293521800602564e-26,1.1107510014138588e-25,0
102.25,1.4105692398060604e-25,4.8249998612073445e-26,1.109749968077689e-25,0
102.3125,1.3888974887901597e-25,4.8155164455838377e-26,1.1075687824842826e-25,0
102.375,1.4026271083211717e-25,4.7613804228991663e-26,1.0951174972668081e-25,0
102.4375,1.403985619366276e-25,4.8154133334095103e-26,1.1075450666841874e-25,0
102.5,1.4110015001100154e-25,4.9880249152109484e-26,1.147245730498518e-25,0
102.5625,1.4203384476560147e-25,4.9017040955043205e-26,1.1273919419659937e-25,0
102.625,1.3992002362127292e-25,4.7966646793622936e-26,1.1032328762533273e-25,0
102.6875,1.39623298252671e-25,4.834604266567511e-26,1.1119589813105275e-25,0
102.75,1.4181825625618973e-25,4.7749849066333404e-26,1.0982465285256683e-25,0
102.8125,1.3818918561633325e-25,4.8204540478697155e-26,1.1087044310100345e-25,0
102.875,1.408917764030255e-25,4.790619259028002e-26,1.1018424295764404e-25,0
102.9375,1.4581774730254358e-25,4.755037185204361e-26,1.093658552597003e-25,0
103.0,1.405309575019601e-25,4.8034732133801003e-26,1.104798839077423e-25,1
103.0625,1.4034915379811564e-25,5.0051087574123205e-26,1.1511750142048337e-25,0
103.125,1.3946903611960008e-25,4.8893260624570466e-26,1.1245449943651206e-25,0
103.1875,1.405128222245482e-25,4.786469881088573e-26,1.1008880726503718e-25,0
103.25,1.397657620829308e-25,4.8105900089497614e-26,1.106435702058445e-25,0
103.3125,1.4227232278867142e-25,4.908364553890761e-26,1.128923847394875e-25,0
103.375,1.3936820515993524e-25,4.866312958243235e-26,1.119251980395944e-25,0
103.4375,1.4021078089917143e-25,4.807620765466078e-26,1.105752776057198e-25,0
103.5,1.3963615352857068e-25,4.949520857900654e-26,1.1383897973171504e-25,0
103.5625,1.3962478084356758e-25,4.967924222892271e-26,1.1426225712652222e-25,0
103.625,1.4059997357772002e-25,4.8078973841525067e-26,1.1058163983550766e-25,0
103.6875,1.396950990124603e-25,4.76224251908028e-26,1.0953157793884642e-25,0
103.75,1.378605742365671e-25,4.8280627091282246e-26,1.1104544230994916e-25,0
103.8125,1.3788313630830543e-25,4.765512023813437e-26,1.0960677654770903e-25,0
103.875,1.601661662084043e-25,6.38647091956061e-26,1.4688883114989403e-25,0
103.9375,1.6387024398796538e-25,6.558395475914676e-26,1.5084309594603755e-25,0
104.0,1.3915755980252473e-25,4.823296982163662e-26,1.1093583058976422e-25,1
104.0625,1.3891937303425432e-25,4.9827120832248776e-26,1.1460237791417218e-25,0
104.125,1.3975293874570492e-25,4.8188859821232976e-26,1.1083437758883585e-25,0
104.1875,1.3819706668215927e-25,4.8767583941331925e-26,1.1216544306506343e-25,0
104.25,1.385759881092612e-25,4.7841944360961415e-26,1.1003647203021123e-25,0
104.3125,1.3957050909285107e-25,4.788039799375878e-26,1.1012491538564518e-25,0
104.375,1.3925290524859573e-25,4.7695198128564627e-26,1.0969895569569863e-25,0
104.4375,1.4358578182563328e-25,4.901047040889651e-26,1.1272408194046196e-25,0
104.5,1.387636698273143e-25,4.852982997953134e-26,1.1161860895292208e-25,0
104.5625,1.3747940969983702e-25,4.809678417667194e-26,1.1062260360634546e-25,0
104.625,1.3819527188991e-25,4.7628462851156495e-26,1.0954546455765993e-25,0
104.6875,1.3998838171919854e-25,4.8940670264689246e-26,1.1256354160878527e-25,0
104.75,1.3955210868473799e-25,4.8233844602342e-26,1.109378425853866e-25,0
104.8125,1.3767621955777594e-25,4.835448004908874e-26,1.1121530411290408e-25,0
104.875,1.4222546034195604e-25,4.797155506263276e-26,1.1033457664405536e-25,0
104.9375,1.4011920837100475e-25,4.860953901262141e-26,1.1180193972902923e-25,0
105.0,1.402206829809313e-25,4.9703948528914167e-26,1.1431908161650257e-25,1
105.0625,1.41360950254765e-25,4.9848174125573e-26,1.146508004888179e-25,0
105.125,1.436982800270962e-25,4.9130873836703765e-26,1.1300100982441865e-25,0
105.1875,1.4133985377638368e-25,4.9442270017128317e-26,1.1371722103939512e-25,0
105.25,1.425041333362893e-25,4.9693434665033624e-26,1.1429489972957732e-25,0
105.3125,1.3959822538983214e-25,4.7428079442480375e-26,1.0908458271770486e-25,0
105.375,1.3875603598729883e-25,4.827963727641482e-26,1.1104316573575408e-25,0
105.4375,1.460469120828926e-25,4.847393042161863e-26,1.1149003996972283e-25,0
105.5,1.4062244093637465e-25,4.7761561955965026e-26,1.0985159249871954e-25,0
105.5625,1.4285246891323542e-25,4.917005466023343e-26,1.1309112571853688e-25,0
105.625,1.449759594837703e-25,4.793774828843643e-26,1.1025682106340378e-25,0
105.6875,1.3905141335019354e-25,4.806296120786659e-26,1.1054481077809315e-25,0
105.75,1.4061429792835195e-25,4.8192616001664756e-26,1.1084301680382894e-25,0
105.8125,1.388149252938264e-25,4.847689030857743e-26,1.1149684770972808e-25,0
105.875,1.3905015264667804e-25,4.763142878253621e-26,1.0955228619983327e-25,0
105.9375,1.4085596052133771e-25,4.8815760321227604e-26,1.1227624873882347e-25,0
106.0,1.3975339245305245e-25,4.83428216075537e-26,1.111884896973735e-25,1
106.0625,1.4034085540446124e-25,4.791234775291584e-26,1.1019839983170642e-25,0
106.125,1.3974352398584484e-25,4.7997004403004144e-26,1.1039311012690952e-25,0
106.1875,1.416794292974715e-25,4.83227502553281e-26,1.1114232558725463e-25,0
106.25,1.3997159510377215e-25,4.816170406137198e-26,1.1077191934115553e-25,0
106.3125,1.4086777659878537e-25,4.8131036229697715e-26,1.1070138332830472e-25,0
106.375,1.407281246443492e-25,4.7898836985267466e-26,1.1016732506611516e-25,0
106.4375,1.37556410399946e-25,4.8900192538836124e-26,1.1247044283932307e-25,0
106.5,1.401388451230972e-25,4.71961805157475e-26,1.0855121518621925e-25,0
106.5625,1.3966576624531903e-25,4.8287784538792266e-26,1.1106190443922221e-25,0
106.625,1.4581861697513327e-25,4.7954410381926823e-26,1.1029514387843168e-25,0
106.6875,1.4225924690677258e-25,4.840957371645338e-26,1.1134201954784277e-25,0
106.75,1.3940554037879357e-25,4.886084302675538e-26,1.1237993896153736e-25,0
106.8125,1.4047463958198944e-25,4.81851638215513e-26,1.10825876789568e-25,0
106.875,1.3928938771663636e-25,4.803646948797424e-26,1.1048387982234073e-25,0
106.9375,1.4044554929735284e-25,4.8853690804096024e-26,1.1236348884942084e-25,0
107.0,1.414288756217347e-25,4.8733755364496966e-26,1.12087637338343e-25,1
107.0625,1.401832788373251e-25,4.920591892599328e-26,1.1317361352978453e-25,1
107.125,1.393071601683869e-25,4.884469536178891e-26,1.1234279933211447e-25,1
107.1875,1.4013283660906224e-25,4.996325578192328e-26,1.1491548829842354e-25,0
107.25,1.41183563927221e-25,4.925701972623361e-26,1.132911453703373e-25,0
107.3125,1.394735823620054e-25,4.9533868265204784e-26,1.1392789700997099e-25,0
107.375,1.3989920307968205e-25,4.879764630811687e-26,1.1223458650866878e-25,0
107.4375,1.4324400115516933e-25,4.836116864255987e-26,1.112306878778877e-25,0
107.5,1.443819750768412e-25,4.927422211468555e-26,1.1333071086377676e-25,0
107.5625,1.4366481241767775e-25,4.8227152851388075e-26,1.1092245155819257e-25,0
107.625,1.400923672469659e-25,4.809771717108685e-26,1.1062474949349975e-25,0
107.6875,1.402510631781537e-25,4.8665740260854394e-26,1.119312025999651e-25,0
107.75,1.397136474400542e-25,4.8473586572505044e-26,1.1148924911676159e-25,0
107.8125,1.3906355709501334e-25,5.1071014376556223e-26,1.174633330660793e-25,0
107.875,1.4002274137412463e-25,4.754099741180665e-26,1.0934429404715527e-25,0
107.9375,1.4033331400466996e-25,4.7854750246091296e-26,1.1006592556600996e-25,0
108.0,1.4071222148411767e-25,4.812272437131481e-26,1.1068226605402405e-25,1
108.0625,1.4008647655272374e-25,4.870654444769012e-26,1.1202505222968726e-25,0
108.125,1.4057402023824743e-25,4.7775560448046295e-26,1.0988378903050647e-25,0
108.1875,1.400431373901864e-25,4.8302120382863897e-26,1.1109487688058696e-25,0
108.25,1.4343723100794806e-25,4.929804617381559e-26,1.1338550619977585e-25,0
108.3125,1.427833595757476e-25,4.8344056050400795e-26,1.1119132891592181e-25,0
108.375,1.3961255901615017e-25,4.823469278616417e-26,1.1093979340817758e-25,0
108.4375,1.4139214721782892e-25,4.912554755705253e-26,1.1298875938122082e-25,0
108.5,1.433903460921478e-25,4.9589449726732683e-26,1.1405573437148516e-25,0
108.5625,1.3996357412120715e-25,4.972834019520133e-26,1.1437518244896306e-25,0
108.625,1.4054247580423188e-25,4.855685187531005e-26,1.116807593132131e-25,0
108.6875,1.3916058849694642e-25,4.881621159314204e-26,1.1227728666422668e-25,0
108.75,1.4096887772777871e-25,4.8175351598902675e-26,1.1080330867747615e-25,0
108.8125,1.4250375382066212e-25,4.808312403547707e-26,1.1059118528159724e-25,0
108.875,1.4272495129000581e-25,4.832785630265994e-26,1.1115406949611785e-25,0
108.9375,1.4180496753854968e-25,4.752627502540554e-26,1.0931043255843274e-25,0
109.0,1.4104683600070703e-25,4.7627045893001475e-26,1.0954220555390337e-25,1
109.0625,1.4115716960647136e-25,4.9507680997217194e-26,1.1386766629359954e-25,0
109.125,1.4164154139058545e-25,4.962261275622735e-26,1.141320093393229e-25,0
109.1875,1.4540861143468066e-25,4.8089780082240584e-26,1.1060649418915334e-25,0
109.25,1.401974063260341e-25,4.8292247448787994e-26,1.1107216913221237e-25,0
109.3125,1.3972668125975482e-25,4.869893875016087e-26,1.1200755912536999e-25,0
109.375,1.4216177241283585e-25,4.854810874226387e-26,1.116606501072069e-25,0
109.4375,1.4354003029165188e-25,4.8024238731630033e-26,1.1045574908274907e-25,0
109.5,1.403774802465886e-25,4.9909529227757976e-26,1.1479191722384333e-25,0
109.5625,1.4049004530034126e-25,4.800779995997413e-26,1.1041793990794048e-25,0
109.625,1.4140877179385663e-25,4.905679264251705e-26,1.128306230777892e-25,0
109.6875,1.4066119333599774e-25,4.8710547850968895e-26,1.1203426005722844e-25,0
109.75,1.4072626936825942e-25,4.8098146100108825e-26,1.1062573603025028e-25,0
109.8125,1.44183311465152e-25,4.96393268475541e-26,1.141704517493744e-25,0
109.875,1.444917754247926e-25,4.948315700696944e-26,1.138112611160297e-25,0
109.9375,1.4400501158079046e-25,4.9041360720700934e-26,1.1279512965761213e-25,0
110.0,1.4233951190161254e-25,4.872569702414381e-26,1.1206910315553076e-25,1
110.0625,1.4424533111831878e-25,4.810625625835955e-26,1.1064438939422696e-25,0
110.125,1.435492545171256e-25,4.881657690544581e-26,1.1227812688252534e-25,0
110.1875,1.4294011165359534e-25,4.861849165809079e-26,1.118225308136088e-25,0
110.25,1.4685217620463568e-25,4.9446668799593177e-26,1.137273382390643e-25,0
110.3125,1.5079156406379037e-25,5.0986965094321723e-26,1.1727001971693996e-25,0
110.375,1.4831260502519623e-25,4.9424319587871473e-26,1.1367593505210438e-25,0
110.4375,1.491469582180436e-25,4.9812966485278983e-26,1.1456982291614166e-25,0
110.5,1.5216394753902037e-25,5.1356663584800295e-26,1.1812032624504066e-25,0
110.5625,1.4856383230888177e-25,4.9993170363802175e-26,1.14984291836745e-25,0
110.625,1.488428856997669e-25,5.0725609330482466e-26,1.1666890146010967e-25,0
110.6875,1.4737312163689296e-25,5.0714233969391623e-26,1.1664273812960073e-25,0
110.75,1.4979173903009772e-25,5.0749764894230935e-26,1.1672445925673114e-25,0
110.8125,1.4861731703541715e-25,5.110475549329341e-26,1.1754093763457484e-25,0
110.875,1.46719078518461e-25,5.0068894775788624e-26,1.1515845798431382e-25,0
110.9375,1.4749060852380683e-25,4.9280310477183095e-26,1.1334471409752112e-25,0
111.0,1.4731019704081612e-25,4.9834369576224014e-26,1.1461905002531523e-25,1
111.0625,1.4968088644655087e-25,4.953745422626131e-26,1.13936144720401e-25,0
111.125,1.4289051211260888e-25,4.9658776870590265e-26,1.142151868023576e-25,0
111.1875,1.4278009425439992e-25,4.9459082759349607e-26,1.137558903465041e-25,0
111.25,1.443745285101745e-25,4.8131794203634603e-26,1.1070312666835957e-25,0
111.3125,1.413390686996926e-25,4.8853445062030613e-26,1.123629236426704e-25,0
111.375,1.4354892973052248e-25,4.8339048163953e-26,1.111798107770919e-25,0
111.4375,1.4154437275253327e-25,4.83959994541733e-26,1.113107987445986e-25,0
111.5,1.4481481120634519e-25,4.791955777570994e-26,1.1021498288413287e-25,0
111.5625,1.4387799697480012e-25,4.7999576034637206e-26,1.1039902487966556e-25,0
111.625,1.4259773813524162e-25,4.7939591273405566e-26,1.102610599288328e-25,0
111.6875,1.4672820456956038e-25,4.903327211210946e-26,1.1277652585785174e-25,0
111.75,1.4048756961377968e-25,4.814586903966802e-26,1.1073549879123644e-25,0
111.8125,1.4152199904522361e-25,4.8402284977018563e-26,1.113252554471427e-25,0
111.875,1.4147834168488354e-25,4.8474473842517216e-26,1.1149128983778959e-25,0
111.9375,1.4043926176441895e-25,4.779710040194875e-26,1.099333309244821e-25,0
112.0,1.4020301302792232e-25,4.807892050726205e-26,1.105815171667027e-25,1
112.0625,1.4128869592414434e-25,4.8656139939193904e-26,1.1190912186014596e-25,0
112.125,1.4151799960300515e-25,4.835623242950162e-26,1.1121933458785373e-25,0
112.1875,1.4151422407854981e-25,4.8787902319690904e-26,1.1221217533528907e-25,0
112.25,1.413717479531191e-25,4.9060579779115076e-26,1.1283933349196466e-25,0
112.3125,1.4560415595402033e-25,4.948322531611684e-26,1.1381141822706872e-25,0
112.375,1.418399389813591e-25,4.9728633178818395e-26,1.143758563112823e-25,0
112.4375,1.4168826133151115e-25,4.8698017274416966e-26,1.1200543973115902e-25,0
112.5,1.422156388375844e-25,4.997554142127366e-26,1.149437452689294e-25,0
112.5625,1.4205184493706859e-25,5.017959831966948e-26,1.154130761352398e-25,0
112.625,1.4301263353565848e-25,4.8977176089747116e-26,1.1264750500641836e-25,0
112.6875,1.4247535925899271e-25,4.845795208601314e-26,1.114532897978302e-25,0
112.75,1.4249721683250361e-25,4.930251692701342e-26,1.1339578893213084e-25,0
112.8125,1.3923611702276086e-25,4.856815415873592e-26,1.1170675456509261e-25,0
112.875,1.397502498322235e-25,5.0465272044835693e-26,1.160701257031221e-25,0
112.9375,1.4072738916282482e-25,4.8339595512375075e-26,1.1118106967846265e-25,0
113.0,1.4035104727795513e-25,4.979086362380944e-26,1.145189863347617e-25,1
113.0625,1.4097318378371225e-25,4.952711917773936e-26,1.1391237410880052e-25,0
113.125,1.3922285644270834e-25,4.9490034558270285e-26,1.1382707948402164e-25,0
113.1875,1.3980411165194113e-25,4.958888091684891e-26,1.140544261087525e-25,0
113.25,1.4153822626480724e-25,4.900761885546912e-26,1.1271752336757897e-25,0
113.3125,1.387331722742594e-25,4.821692372223556e-26,1.1089892456114178e-25,0
113.375,1.3746685468748002e-25,4.9495738432255055e-26,1.1384019839418661e-25,0
113.4375,1.4152125451182422e-25,4.8900442813095654e-26,1.1247101847011998e-25,0
113.5,1.4029697671684654e-25,4.907962744677577e-26,1.1288314312758425e-25,0
113.5625,1.3956962053048724e-25,4.891562848853512e-26,1.1250594552363075e-25,0
113.625,1.4066584688385054e-25,4.7838036385330725e-26,1.1002748368626065e-25,0
113.6875,1.4290283204795948e-25,4.9361945814135477e-26,1.135324753725116e-25,0
113.75,1.405786037089054e-25,4.9318457973653945e-26,1.1343245333940407e-25,0
113.8125,1.4406787172884973e-25,4.977568036098327e-26,1.1448406483026151e-25,0
113.875,1.4059903183317388e-25,4.984360966974532e-26,1.1464030224041422e-25,0
113.9375,1.4130370933827164e-25,5.032924441158718e-26,1.157572621466505e-25,0
114.0,1.3867624528730104e-25,4.81786951398488e-26,1.1081099882165224e-25,1
114.0625,1.4231384303613095e-25,4.870305286681447e-26,1.1201702159367327e-25,0
114.125,1.3905637558278295e-25,4.7803937691361474e-26,1.0994905669013138e-25,0
114.1875,1.3680490904442677e-25,4.8096103200491527e-26,1.106210373611305e-25,0
114.25,1.3822803329891994e-25,4.7596834340715146e-26,1.0947271898364483e-25,0
114.3125,1.4309403987519572e-25,4.676423906724189e-26,1.0755774985465633e-25,0
114.375,1.4082438654170792e-25,4.6702492968862866e-26,1.0741573382838459e-25,0
114.4375,1.3730877097545844e-25,4.7409671249960663e-26,1.0904224387490951e-25,0
114.5,1.3859778785464139e-25,4.720919860435165e-26,1.0858115679000879e-25,0
114.5625,1.3773838002528377e-25,4.754269396946085e-26,1.0934819612975995e-25,0
114.625,1.3985297893286799e-25,4.7416502951421754e-26,1.0905795678827003e-25,0
114.6875,1.3769636045529977e-25,4.781962026064039e-26,1.099851265994729e-25,0
114.75,1.3831190516805526e-25,4.6815365955423797e-26,1.0767534169747471e-25,0
114.8125,1.3909881555488254e-25,4.8829628460668485e-26,1.123081454595375e-25,0
114.875,1.405377717268521e-25,4.8148667536043965e-26,1.107419353329011e-25,0
114.9375,1.3779068683605385e-25,4.6906006020954154e-26,1.0788381384819456e-25,0
115.0,1.3618733892758923e-25,4.7220974017609814e-26,1.0860824024050256e-25,1
115.0625,1.3797401000620347e-25,4.852834807034033e-26,1.1161520056178275e-25,0
115.125,1.3759252268186822e-25,4.7839483640459786e-26,1.100308123730575e-25,0
115.1875,1.3725172876287122e-25,4.8157231473779084e-26,1.1076163238969188e-25,0
115.25,1.3670637615918725e-25,4.7186098413370844e-26,1.0852802635075293e-25,0
115.3125,1.3582438905089618e-25,4.6963699895247627e-26,1.0801650975906953e-25,0
115.375,1.3741441782430866e-25,4.818797212989901e-26,1.1083233589876773e-25,0
115.4375,1.3648205149512942e-25,4.6746556848103883e-26,1.0751708075063893e-25,0
115.5,1.3626592512066683e-25,4.7599116605336123e-26,1.0947796819227308e-25,0
115.5625,1.3838345647650977e-25,4.754543481186444e-26,1.0935450006728821e-25,0
115.625,1.3615294277673688e-25,4.864481017697862e-26,1.118830634070508e-25,0
115.6875,1.3818722202742247e-25,4.728928014076152e-26,1.087653443237515e-25,0
115.75,1.3792275302791038e-25,4.696157538001007e-26,1.0801162337402316e-25,0
115.8125,1.385937578514376e-25,4.7215318729675286e-26,1.0859523307825314e-25,0
115.875,1.367002440593843e-25,4.7306266728568706e-26,1.08804413475708e-25,0
115.9375,1.368980855320228e-25,4.679077851380721e-26,1.0761879058175658e-25,0
116.0,1.3856210580523108e-25,4.861690216840888e-26,1.1181887498734041e-25,1
116.0625,1.365441068441407e-25,4.7039568460444334e-26,1.0819100745902195e-25,0
116.125,1.3701073925389933e-25,4.642268648487549e-26,1.067721789152136e-25,0
116.1875,1.371068431198443e-25,4.777182759258836e-26,1.0987520346295321e-25,0
116.25,1.3847870868645733e-25,4.7897839280660213e-26,1.1016503034551848e-25,0
116.3125,1.4100625863927295e-25,4.678437862982158e-26,1.0760407084858962e-25,0
116.375,1.3745691024965546e-25,4.758390760522642e-26,1.0944298749202075e-25,0
116.4375,1.3939962734998515e-25,4.7727450141492934e-26,1.0977313532543375e-25,0
116.5,1.3652781876466597e-25,4.7173264204130815e-26,1.0849850766950087e-25,0
116.5625,1.402986449293839e-25,4.6997641876964697e-26,1.0809457631701879e-25,0
116.625,1.3911896497925282e-25,4.658553863375482e-26,1.0714673885763607e-25,0
116.6875,1.394310892717899e-25,4.743911011859168e-26,1.0910995327276084e-25,0
116.75,1.4094669052524274e-25,4.73154659692026e-26,1.0882557172916597e-25,0
116.8125,1.393811040332974e-25,4.6673366143663817e-26,1.0734874213042677e-25,0
116.875,1.4301858626160065e-25,4.767185177496773e-26,1.0964525908242577e-25,0
116.9375,1.3660880972052626e-25,4.689653757024194e-26,1.0786203641155647e-25,0
117.0,1.3946723763868258e-25,4.7484301981851504e-26,1.0921389455825844e-25,1
117.0625,1.3751454543088862e-25,4.7356764139271594e-26,1.0892055752032465e-25,0
117.125,1.3885205336166053e-25,4.835943090236384e-26,1.1122669107543682e-25,0
117.1875,1.3676027769058867e-25,4.711042376632261e-26,1.0835397466254198e-25,0
117.25,1.3790505910147828e-25,4.767054613405985e-26,1.0964225610833765e-25,0
117.3125,1.391826852503774e-25,4.773930281121251e-26,1.0980039646578876e-25,0
117.375,1.4245906860502958e-25,4.840573083105473e-26,1.1133318091142587e-25,0
117.4375,1.399353837825644e-25,4.674565174142853e-26,1.075149990052856e-25,0
117.5,1.4027726903952997e-25,4.6809835965329204e-26,1.0766262272025715e-25,0
117.5625,1.3800229018972337e-25,4.727358929591286e-26,1.0872925538059956e-25,0
117.625,1.397453656188218e-25,4.8203919056814994e-26,1.1086901383067447e-25,0
117.6875,1.3887104340496407e-25,4.7874711043293135e-26,1.101118353995742e-25,0
117.75,1.3827961542982016e-25,4.722744554143578e-26,1.086231247453023e-25,0
117.8125,1.4242968966754185e-25,4.784428314630003e-26,1.1004185123649007e-25,0
117.875,1.3904697401366762e-25,4.797174700948393e-26,1.1033501812181302e-25,0
117.9375,1.385066501938964e-25,4.951739633357034e-26,1.1389001156721177e-25,0
118.0,1.3706562998479754e-25,4.679244248972167e-26,1.0762261772635983e-25,1
118.0625,1.3898070241249507e-25,4.722291655517132e-26,1.0861270807689403e-25,0
118.125,1.3925835579691884e-25,4.7514962859222175e-26,1.09284414576211e-25,0
118.1875,1.3988565206781691e-25,4.809986662440765e-26,1.1062969323613759e-25,0
118.25,1.4114334298380973e-25,4.716769215632403e-26,1.0848569195954526e-25,0
118.3125,1.4177639356441315e-25,4.730588236142801e-26,1.0880352943128442e-25,0
118.375,1.3881456927839933e-25,4.759841626538437e-26,1.0947635741038404e-25,0
118.4375,1.4026128152025446e-25,4.72393644487579e-26,1.0865053823214317e-25,0
118.5,1.3936308006869451e-25,4.7096514659026174e-26,1.083219837157602e-25,0
118.5625,1.4194911090938815e-25,4.731045267874834e-26,1.0881404116112117e-25,0
118.625,1.3897848163261142e-25,4.7850061404905513e-26,1.1005514123128267e-25,0
118.6875,1.419219325663499e-25,4.848395146986393e-26,1.1151308838068703e-25,0
118.75,1.4304131909169152e-25,4.7710774747188e-26,1.097347819185324e-25,0
118.8125,1.419223859098931e-25,4.7525058581675945e-26,1.0930763473785466e-25,0
118.875,1.4483311600616937e-25,4.779023286717742e-26,1.0991753559450805e-25,0
118.9375,1.3900732887982737e-25,4.72006009446136e-26,1.0856138217261127e-25,0
119.0,1.4187726127039106e-25,4.887712128479732e-26,1.1241737895503383e-25,1
119.0625,1.3924088516505802e-25,4.795597321972774e-26,1.102987384053738e-25,0
119.125,1.4601893192560147e-25,4.8003616544846383e-26,1.1040831805314668e-25,0
119.1875,1.3974340387850294e-25,4.810826480754103e-26,1.1064900905734437e-25,0
119.25,1.4190908066000503e-25,4.831962172076266e-26,1.111351299577541e-25,0
119.3125,1.405793267029323e-25,4.909569071997306e-26,1.1292008865593803e-25,0
119.375,1.4224094520816289e-25,4.9081774269785007e-26,1.1288808082050551e-25,0
119.4375,1.4691674405925681e-25,4.9549699597107867e-26,1.139643090733481e-25,0
119.5,1.4525747619824182e-25,4.9331799674920135e-26,1.134631392523163e-25,1
119.5625,1.4278139386124186e-25,4.9135309985229316e-26,1.1301121296602742e-25,0
119.625,1.430972980326518e-25,4.9944454094806165e-26,1.1487224441805416e-25,0
119.6875,1.459801901599776e-25,5.0244576002808846e-26,1.1556252480646034e-25,0
119.75,1.5141282651221195e-25,5.1474212578042925e-26,1.183906889294987e-25,1
119.8125,1.4976989384503553e-25,5.204286089484585e-26,1.1969858005814546e-25,1
119.875,1.5376335016405669e-25,5.37644613127624e-26,1.2365826101935352e-25,1
119.9375,1.4585600799103968e-25,5.1040489228455684e-26,1.1739312522544806e-25,1
120.0,1.452050079143302e-25,4.9698282622986005e-26,1.143060500328678e-25,1
120.0625,1.4920005891633645e-25,5.0599462073827736e-26,1.163787627698038e-25,1
120.125,1.4741179462125148e-25,5.073183827047928e-26,1.1668322802210233e-25,1
120.1875,1.4840722087521512e-25,5.171359619105171e-26,1.1894127123941892e-25,1
120.25,1.4515597672314195e-25,5.014244535333307e-26,1.1532762431266605e-25,1
120.3125,1.4587836896657406e-25,4.9724906298533313e-26,1.1436728448662662e-25,0
120.375,1.4559749558863971e-25,5.020977168115852e-26,1.154824748666646e-25,0
120.4375,1.4632015514661552e-25,5.001501602985779e-26,1.150345368686729e-25,0
120.5,1.4605058958720078e-25,4.9820371698964425e-26,1.1458685490761816e-25,0
120.5625,1.3936401009272125e-25,4.8638438572128185e-26,1.1186840871589482e-25,0
120.625,1.4002665700037424e-25,4.783082138457689e-26,1.1001088918452683e-25,0
120.6875,1.3934818545698755e-25,4.7506737036983004e-26,1.092654951850609e-25,0
120.75,1.4018906569269764e-25,4.7960982221309915e-26,1.1031025910901278e-25,0
120.8125,1.4438699305823843e-25,4.7679271732898615e-26,1.096623249856668e-25,0
120.875,1.398736863595614e-25,4.7299293428782045e-26,1.087883748861987e-25,0
120.9375,1.4042354502055529e-25,4.8039626167641247e-26,1.1049114018557486e-25,0
121.0,1.391824574666924e-25,4.731439191335585e-26,1.0882310140071844e-25,1
121.0625,1.3907325255399493e-25,4.7842010140861726e-26,1.1003662332398197e-25,0
121.125,1.3806680948206522e-25,4.7410959490640995e-26,1.0904520682847428e-25,0
121.1875,1.392105055543941e-25,4.7327394725671276e-26,1.0885300786904392e-25,0
121.25,1.4038301997651356e-25,4.8561880504178564e-26,1.116923251596107e-25,0
121.3125,1.377536246920659e-25,4.852517274139413e-26,1.116078973052065e-25,0
121.375,1.3653699086562502e-25,4.7152081975586084e-26,1.0844978854384798e-25,0
121.4375,1.3676562304068802e-25,4.7571068013342417e-26,1.0941345643068755e-25,0
121.5,1.3697649540773133e-25,4.6927654503457923e-26,1.0793360535795321e-25,0
121.5625,1.4123804110252585e-25,4.6585458569660205e-26,1.0714655471021847e-25,0
121.625,1.3734147906641167e-25,4.756298177538586e-26,1.0939485808338746e-25,0
121.6875,1.3724288299151627e-25,4.8694446091999904e-26,1.1199722601159978e-25,0
121.75,1.3647681802068283e-25,4.68549282845837e-26,1.077663350545425e-25,0
121.8125,1.3682485108250793e-25,4.716416573542019e-26,1.0847758119146644e-25,0
121.875,1.410363307777075e-25,4.733136702631352e-26,1.0886214416052108e-25,0
121.9375,1.3857855850448026e-25,4.850323039150842e-26,1.1155742990046935e-25,0
122.0,1.3980257760436852e-25,4.690497974320189e-26,1.0788145340936434e-25,1
122.0625,1.3814949005959354e-25,4.6587817900730784e-26,1.071519811716808e-25,0
122.125,1.3974354400372536e-25,4.664153728491101e-26,1.0727553575529532e-25,0
122.1875,1.3830961297334592e-25,4.7748950772399006e-26,1.098225867765177e-25,0
122.25,1.35862052973006e-25,4.6555697720672464e-26,1.0707810475754666e-25,0
122.3125,1.3953992726875986e-25,4.7114335194832783e-26,1.0836297094811538e-25,0
122.375,1.3770737778309773e-25,4.750053176876897e-26,1.0925122306816862e-25,0
122.4375,1.3645327856877456e-25,4.701618412114164e-26,1.0813722347862578e-25,0
122.5,1.3548115035359929e-25,4.76175078600906e-26,1.0952026807820837e-25,0
122.5625,1.362676084678983e-25,4.733133747540068e-26,1.0886207619342155e-25,0
122.625,1.353042495593328e-25,4.671615512069873e-26,1.0744715677760707e-25,0
122.6875,1.3765680050939857e-25,4.6230833186280276e-26,1.0633091632844462e-25,0
122.75,1.4049233510564441e-25,4.7049828123767337e-26,1.0821460468466487e-25,0
122.8125,1.3486174985274188e-25,4.6364980561529235e-26,1.0663945529151723e-25,0
122.875,1.3810091125918638e-25,4.684510366016349e-26,1.0774373841837603e-25,0
122.9375,1.3762825285381683e-25,4.6718867112754457e-26,1.0745339435933525e-25,0
123.0,1.3651967741128216e-25,4.723480452639267e-26,1.0864005041070313e-25,1
123.0625,1.3621521651210173e-25,4.694667873658141e-26,1.0797736109413722e-25,0
123.125,1.372599489763342e-25,4.6285790356867336e-26,1.0645731782079487e-25,0
123.1875,1.380506200072116e-25,4.684401135510266e-26,1.077412261167361e-25,0
123.25,1.3637712505304847e-25,4.628116670367285e-26,1.0644668341844754e-25,0
123.3125,1.3612649778100835e-25,4.61895477931798e-26,1.0623595992431352e-25,0
123.375,1.3556737509219524e-25,4.606736725322573e-26,1.0595494468241916e-25,0
123.4375,1.3599206325004403e-25,4.645834341256332e-26,1.0685418984889564e-25,0
123.5,1.3562491946687177e-25,4.6432030659793325e-26,1.0679367051752463e-25,0
123.5625,1.397638473305062e-25,4.717675288525727e-26,1.085065316360917e-25,0
123.625,1.3622098027134694e-25,4.7105935490617356e-26,1.083436516284199e-25,0
123.6875,1.3572936943195442e-25,4.654345598870814e-26,1.0704994877402873e-25,0
123.75,1.3591290020636346e-25,4.635595225750936e-26,1.0661869019227154e-25,0
123.8125,1.3461631564538206e-25,4.661103205047476e-26,1.0720537371609194e-25,0
123.875,1.4226381540912536e-25,4.66675945434447e-26,1.073354674499228e-25,0
123.9375,1.3575595360518922e-25,4.726556066921396e-26,1.087107895391921e-25,0
124.0,1.338048785824758e-25,4.656523297380978e-26,1.0710003583976249e-25,1
124.0625,1.353603076238846e-25,4.640343738147773e-26,1.0672790597739878e-25,0
124.125,1.363237355079992e-25,4.660541779270421e-26,1.0719246092321966e-25,0
124.1875,1.3677347023613948e-25,4.678687989538693e-26,1.0760982375938992e-25,0
124.25,1.3568503028543665e-25,4.629285086193614e-26,1.0647355698245312e-25,0
124.3125,1.36398189263378e-25,4.657540442819464e-26,1.0712343018484766e-25,0
124.375,1.338633686866067e-25,4.682927394349742e-26,1.0770733007004405e-25,0
124.4375,1.360979237405433e-25,4.6241279847893735e-26,1.0635494365015558e-25,0
124.5,1.3497797528968143e-25,4.5993371969329554e-26,1.0578475552945796e-25,0
124.5625,1.3541317495474711e-25,4.626886997070626e-26,1.0641840093262438e-25,0
124.625,1.4061604858224614e-25,4.662855068927242e-26,1.0724566658532655e-25,0
124.6875,1.3468704018284108e-25,4.6236376966912835e-26,1.0634366702389952e-25,0
124.75,1.3570978173943669e-25,4.6430524471792757e-26,1.0679020628512333e-25,0
124.8125,1.3555883212681864e-25,4.667986364692804e-26,1.0736368638793448e-25,0
124.875,1.3689530648592999e-25,4.6986820121516e-26,1.0806968627948678e-25,0
124.9375,1.401094921185117e-25,4.6044840937360203e-26,1.0590313415592845e-25,0
125.0,1.3657357069709849e-25,4.668117951843099e-26,1.0736671289239128e-25,1
125.0625,1.367873363774614e-25,4.6547935899633e-26,1.070602525691559e-25,0
125.125,1.417426037387832e-25,4.702425284619082e-26,1.0815578154623888e-25,0
125.1875,1.3736538221259366e-25,4.610281863540691e-26,1.0603648286143589e-25,0
125.25,1.3534851365706474e-25,4.6144989916607225e-26,1.061334768081966e-25,0
125.3125,1.3817251784086317e-25,4.7328835431205e-26,1.0885632149177149e-25,0
125.375,1.3722663028802435e-25,4.7382472349679955e-26,1.0897968640426388e-25,0
125.4375,1.348052354519705e-25,4.5816849585333124e-26,1.0537875404626617e-25,0
125.5,1.3591641283487898e-25,4.62707869849233e-26,1.0642281006532358e-25,0
125.5625,1.3602035104189583e-25,4.5799733048395613e-26,1.053393860113099e-25,0
125.625,1.3543796920589754e-25,4.6553990231078184e-26,1.0707417753147981e-25,0
125.6875,1.3751032771850445e-25,4.598907881014876e-26,1.0577488126334214e-25,0
125.75,1.3444429019146479e-25,4.664965831770464e-26,1.0729421413072067e-25,0
125.8125,1.3655335296472262e-25,4.610581192470155e-26,1.0604336742681356e-25,0
125.875,1.36828129040952e-25,4.605741006199871e-26,1.0593204314259702e-25,0
125.9375,1.3551513214749299e-25,4.5813242082573397e-26,1.053704567899188e-25,0
126.0,1.3707918767816648e-25,4.5512907078885607e-26,1.0467968628143688e-25,1
126.0625,1.3566163525516443e-25,4.631582781863348e-26,1.06526403982857e-25,0
126.125,1.3477384216010407e-25,4.6132260213449513e-26,1.0610419849093388e-25,0
126.1875,1.3489420104073202e-25,4.644530308446544e-26,1.068241970942705e-25,0
126.25,1.3553301424205168e-25,4.60391500402277e-26,1.058900450925237e-25,0
126.3125,1.3386972824947725e-25,4.637912664857307e-26,1.0667199129171805e-25,0
126.375,1.3453531731977135e-25,4.605655214989147e-26,1.0593006994475039e-25,0
126.4375,1.3527624628060012e-25,4.7075815370916354e-26,1.082743753531076e-25,0
126.5,1.3486508935327217e-25,4.640825982418131e-26,1.06738997595617e-25,0
126.5625,1.3419197780174243e-25,4.7204514777695375e-26,1.0857038398869935e-25,0
126.625,1.339108317404764e-25,4.618373592015014e-26,1.0622259261634532e-25,0
126.6875,1.33484069604194e-25,4.5779799373803113e-26,1.0529353855974714e-25,0
126.75,1.3416373541455103e-25,4.6301393036301747e-26,1.0649320398349402e-25,0
126.8125,1.3542839218124534e-25,4.5820843456645226e-26,1.0538793995028402e-25,0
126.875,1.3434737832177013e-25,4.690803863070913e-26,1.0788848885063099e-25,0
126.9375,1.3492279503114344e-25,4.5944252943781856e-26,1.0567178177069827e-25,0
127.0,1.3571200791212186e-25,4.698424267316636e-26,1.0806375814828262e-25,1
127.0625,1.3546560865343003e-25,4.668195853683126e-26,1.073685046347119e-25,0
127.125,1.3593352187974863e-25,4.5898687498141986e-26,1.0556698124572656e-25,0
127.1875,1.3504161945682292e-25,4.5945085047156285e-26,1.0567369560845944e-25,0
127.25,1.3164726663443268e-25,4.6906850881671036e-26,1.0788575702784337e-25,0
127.3125,1.3449976382192327e-25,4.6229368347399214e-26,1.063275471990182e-25,0
127.375,1.3438057822902287e-25,4.59271661235776e-26,1.0563248208422847e-25,0
127.4375,1.3314960972128582e-25,4.644752398778182e-26,1.0682930517189818e-25,0
127.5,1.3261740502743242e-25,4.6537119772000026e-26,1.0703537547560005e-25,0
127.5625,1.3344657301951483e-25,4.747802504236404e-26,1.091994575974373e-25,0
127.625,1.3503000482134187e-25,4.6241539471827565e-26,1.0635554078520339e-25,0
127.6875,1.3429227918379348e-25,4.659992041643228e-26,1.0717981695779425e-25,0
127.75,1.347594021113526e-25,4.5953570119085955e-26,1.056932112738977e-25,0
127.8125,1.3371993009299507e-25,4.5432998782593946e-26,1.0449589719996606e-25,0
127.875,1.3350254504193419e-25,4.568618773141637e-26,1.0507823178225766e-25,0
127.9375,1.3735989728010942e-25,4.6083466274166463e-26,1.0599197243058285e-25,0
128.0,1.3413117006694383e-25,4.640039546845504e-26,1.067209095774466e-25,1
128.0625,1.334768952761713e-25,4.5743988089291825e-26,1.052111726053712e-25,0
128.125,1.3325511823531551e-25,4.575115258866983e-26,1.0522765095394058e-25,0
128.1875,1.3296005567561776e-25,4.5788001969614343e-26,1.05312404530113e-25,0
128.25,1.3686189902634331e-25,4.583224824017992e-26,1.054141709524138e-25,0
128.3125,1.3389258674651076e-25,4.607542252623547e-26,1.0597347181034158e-25,0
128.375,1.340665651008054e-25,4.61709689347289e-26,1.0619322854987646e-25,0
128.4375,1.3391560149120527e-25,4.5569707177286635e-26,1.0481032650775925e-25,0
128.5,1.3423332299735322e-25,4.662123851431975e-26,1.072288485829354e-25,0
128.5625,1.3598384867832666e-25,4.712917389897069e-26,1.0839709996763257e-25,0
128.625,1.3430047918936532e-25,4.608111906136587e-26,1.0598657384114149e-25,0
128.6875,1.3484551441517648e-25,4.620687308111906e-26,1.0627580808657381e-25,0
128.75,1.3638192477956484e-25,4.6132576035435204e-26,1.0610492488150096e-25,0
128.8125,1.364714750238156e-25,4.623637444601765e-26,1.063436612258406e-25,0
128.875,1.338709611199136e-25,4.593545405051859e-26,1.0565154431619275e-25,0
128.9375,1.3557018823752328e-25,4.677937818910074e-26,1.075925698349317e-25,0
129.0,1.3997354698431057e-25,4.574105011632288e-26,1.0520441526754262e-25,1
129.0625,1.381079466571062e-25,4.558765922131498e-26,1.0485161620902444e-25,0
129.125,1.3475001213590496e-25,4.620148974246416e-26,1.0626342640766757e-25,0
129.1875,1.3514344987933679e-25,4.6989551219045117e-26,1.0807596780380376e-25,0
129.25,1.338668724042913e-25,4.6350382543684925e-26,1.0660587985047532e-25,0
129.3125,1.3236725999127938e-25,4.7442616102818636e-26,1.0911801703648285e-25,0
129.375,1.3419018503161677e-25,4.687980778665843e-26,1.0782355790931439e-25,0
129.4375,1.3656311739020612e-25,4.663327486946117e-26,1.0725653219976068e-25,0
129.5,1.3420078843240521e-25,4.5869621999758836e-26,1.055001305994453e-25,0
129.5625,1.3259264594217938e-25,4.5519273197731925e-26,1.0469432835478342e-25,0
129.625,1.3263330156578074e-25,4.658142516282162e-26,1.071372778744897e-25,0
129.6875,1.333789589231358e-25,4.631345463166386e-26,1.0652094565282687e-25,0
129.75,1.3544893616725436e-25,4.625744684901566e-26,1.06392127752736e-25,0
129.8125,1.34760758310178e-25,4.681534603767634e-26,1.0767529588665557e-25,0
129.875,1.345923815226013e-25,4.535755746936834e-26,1.0432238217954718e-25,0
129.9375,1.3569602538089784e-25,4.534002589588945e-26,1.0428205956054573e-25,0
130.0,1.3487245255606008e-25,4.57738056107393e-26,1.0527975290470038e-25,1
130.0625,1.3341344122191286e-25,4.5987626546939823e-26,1.0577154105796158e-25,0
130.125,1.3683101848597736e-25,4.564967490537769e-26,1.0499425228236866e-25,0
130.1875,1.3643043902777635e-25,4.64334087790096e-26,1.0679684019172207e-25,0
130.25,1.35289866123176e-25,4.636024412669725e-26,1.0662856149140367e-25,0
130.3125,1.3571285302367053e-25,4.662189603201614e-26,1.072303608736371e-25,0
130.375,1.352556002303927e-25,4.616546022063227e-26,1.0618055850745422e-25,0
130.4375,1.3304269289750096e-25,4.7879631171260656e-26,1.101231516938995e-25,0
130.5,1.32887689286703e-25,4.6000761144301415e-26,1.0580175063189325e-25,0
130.5625,1.3607689527927835e-25,4.773332068199459e-26,1.0978663756858755e-25,0
130.625,1.3361368597887955e-25,4.603742845589344e-26,1.058860854485549e-25,0
130.6875,1.3557988591941929e-25,4.585506200696059e-26,1.0546664261600936e-25,0
130.75,1.3300789715601884e-25,4.628351888126349e-26,1.0645209342690603e-25,0
130.8125,1.3638251276863572e-25,4.6341240727397193e-26,1.0658485367301354e-25,0
130.875,1.3326115696528472e-25,4.6014649378305057e-26,1.0583369357010162e-25,1
130.9375,1.3270140099172056e-25,4.574182730879511e-26,1.0520620281022874e-25,1
131.0,1.3689562662401645e-25,4.6734943722452663e-26,1.0749037056164113e-25,1
131.0625,1.336243281480202e-25,4.595971796359719e-26,1.0570735131627352e-25,0
131.125,1.3381485749990584e-25,4.5591890475516397e-26,1.048613480936877e-25,1
131.1875,1.3288783664101752e-25,4.5363529148200565e-26,1.043361170408613e-25,0
131.25,1.332680140557059e-25,4.564680746580943e-26,1.0498765717136168e-25,0
131.3125,1.3349559522454172e-25,4.608774811195668e-26,1.0600182065750037e-25,0
131.375,1.3338260819141518e-25,4.60120732021289e-26,1.0582776836489646e-25,0
131.4375,1.3854825576118295e-25,4.580899565223188e-26,1.0536069000013332e-25,0
131.5,1.393762403348389e-25,4.574540222409835e-26,1.052144251154262e-25,0
131.5625,1.3480163161345271e-25,4.563255951838217e-26,1.0495488689227898e-25,0
131.625,1.3514083484759892e-25,4.5918320804096415e-26,1.0561213784942175e-25,0
131.6875,1.3483965728479564e-25,4.683779045344643e-26,1.0772691804292678e-25,0
131.75,1.3538396135020525e-25,4.5745575484455956e-26,1.052148236142487e-25,0
131.8125,1.3273487912020083e-25,4.5510072000064487e-26,1.046731656001483e-25,0
131.875,1.3352726809262723e-25,4.583274414652706e-26,1.0541531153701223e-25,0
131.9375,1.411845215863261e-25,4.6027302718103934e-26,1.0586279625163903e-25,0
132.0,1.3537545502587614e-25,4.7225890679580813e-26,1.0861954856303586e-25,1
132.0625,1.3241052002211976e-25,4.6288837283231407e-26,1.0646432575143223e-25,0
132.125,1.357936639755205e-25,4.5845699388203866e-26,1.054451085928689e-25,0
132.1875,1.35048330907287e-25,4.601962147179281e-26,1.0584512938512344e-25,0
132.25,1.354180983622076e-25,4.632968450066703e-26,1.0655827435153416e-25,0
132.3125,1.3787884871671503e-25,4.584654090729317e-26,1.0544704408677428e-25,0
132.375,1.342936192697345e-25,4.620260985147976e-26,1.0626600265840343e-25,0
132.4375,1.3346670944314972e-25,4.5811728271489466e-26,1.0536697502442577e-25,0
132.5,1.3456599017119046e-25,4.5368015098926576e-26,1.0434643472753112e-25,0
132.5625,1.3366360262850066e-25,4.572717054770237e-26,1.0517249225971543e-25,0
132.625,1.3388374886902107e-25,4.594963851673503e-26,1.0568416858849056e-25,0
132.6875,1.3576053489931263e-25,4.6722327356097653e-26,1.074613529190246e-25,0
132.75,1.331243192227077e-25,4.6349882116764414e-26,1.0660472886855815e-25,0
132.8125,1.3389082478912647e-25,4.8523866040393627e-26,1.1160489189290533e-25,0
132.875,1.3999658111582357e-25,4.6587940492610945e-26,1.0715226313300517e-25,0
132.9375,1.331675293793466e-25,4.5740642403515655e-26,1.05203477528086e-25,0
133.0,1.3434231156090835e-25,4.6303386738742296e-26,1.0649778949910727e-25,1
133.0625,1.362745332386004e-25,4.5909615955519677e-26,1.0559211669769525e-25,0
133.125,1.3242087159683964e-25,4.57166319031292e-26,1.0514825337719716e-25,0
133.1875,1.360099374857982e-25,4.611232368016568e-26,1.0605834446438105e-25,0
133.25,1.3487008807841977e-25,4.6294807166563023e-26,1.0647805648309494e-25,0
133.3125,1.3353049432258038e-25,4.592919891033516e-26,1.0563715749377085e-25,0
133.375,1.3684361820644441e-25,4.542162205837222e-26,1.044697307342561e-25,0
133.4375,1.3478338959373098e-25,4.840414639474462e-26,1.1132953670791261e-25,0
133.5,1.3386064505742204e-25,4.598229611977435e-26,1.05759281075481e-25,0
133.5625,1.3458394295024108e-25,4.583631451384396e-26,1.054235233818411e-25,0
133.625,1.325999314015468e-25,4.5693465878473587e-26,1.0509497152048923e-25,0
133.6875,1.3313670243207462e-25,4.645105964751651e-26,1.0683743718928795e-25,0
133.75,1.3410497303151388e-25,4.561979924569129e-26,1.0492553826508997e-25,0
133.8125,1.3761623315633707e-25,4.5959223427315064e-26,1.0570621388282463e-25,0
133.875,1.3288949261160648e-25,4.561149740440949e-26,1.0490644403014183e-25,0
133.9375,1.3260935408544374e-25,4.611365321904625e-26,1.0606140240380637e-25,0
134.0,1.3489272175718178e-25,4.52965545438695e-26,1.0418207545089983e-25,1
134.0625,1.346797499253262e-25,4.578538503784707e-26,1.0530638558704826e-25,0
134.125,1.3433845930662526e-25,4.5585652114476466e-26,1.0484699986329585e-25,0
134.1875,1.330204173812271e-25,4.591436333621293e-26,1.0560303567328973e-25,0
134.25,1.3351503284989586e-25,4.5839124329594554e-26,1.0542998595806746e-25,0
134.3125,1.3247997274351336e-25,4.51024565580316e-26,1.0373565008347267e-25,0
134.375,1.3509711699436867e-25,4.5853300465546466e-26,1.0546259107075685e-25,0
134.4375,1.3650336592375718e-25,4.6020008983766883e-26,1.0584602066266382e-25,0
134.5,1.3277224661650357e-25,4.55152349383988e-26,1.0468504035831723e-25,0
134.5625,1.330804223933122e-25,4.5553088841069985e-26,1.0477210433446096e-25,0
134.625,1.3545330755844125e-25,4.5600459160293315e-26,1.0488105606867462e-25,0
134.6875,1.3273179512949614e-25,4.568819807509624e-26,1.0508285557272135e-25,0
134.75,1.3448343614851908e-25,4.652943501250284e-26,1.0701770052875652e-25,0
134.8125,1.3514172493004502e-25,4.615910494330312e-26,1.0616594136959716e-25,0
134.875,1.344190767962493e-25,4.587470127976279e-26,1.055118129434544e-25,0
134.9375,1.3638071460803676e-25,4.601361841852279e-26,1.0583132236260242e-25,0
135.0,1.3450707769944643e-25,4.560340874663863e-26,1.0488784011726884e-25,1
135.0625,1.3509498422261714e-25,4.600978314665534e-26,1.0582250123730728e-25,0
135.125,1.3658622830081098e-25,4.515143036733888e-26,1.0384828984487942e-25,0
135.1875,1.3407635762977828e-25,4.7095452934168713e-26,1.0831954174858803e-25,0
135.25,1.3461028229231227e-25,4.704148380049441e-26,1.0819541274113714e-25,0
135.3125,1.3187927805836758e-25,4.575375364599586e-26,1.0523363338579046e-25,0
135.375,1.3259834916881962e-25,4.634919810740988e-26,1.0660315564704273e-25,0
135.4375,1.3550516834090637e-25,4.553995309872063e-26,1.0474189212705745e-25,0
135.5,1.3610955000898916e-25,4.5659105800382596e-26,1.0501594334087995e-25,0
135.5625,1.3674358576280187e-25,4.659550053583205e-26,1.0716965123241372e-25,0
135.625,1.3672732826671791e-25,4.6599520218132707e-26,1.071788965017052e-25,0
135.6875,1.345894301609051e-25,4.6002392887133434e-26,1.0580550364040688e-25,0
135.75,1.3566514751618666e-25,4.6534414721088246e-26,1.0702915385850296e-25,1
135.8125,1.334950224596338e-25,4.604491687874042e-26,1.0590330882110296e-25,0
135.875,1.3432008496303042e-25,4.659990290782866e-26,1.071797766880059e-25,0
135.9375,1.3565790294859244e-25,4.754794506914374e-26,1.0936027365903058e-25,0
136.0,1.3593664298486348e-25,4.5534288692229855e-26,1.0472886399212866e-25,1
136.0625,1.3879627019935968e-25,4.573183491967839e-26,1.051832203152603e-25,0
136.125,1.3344881598458633e-25,4.667709445271153e-26,1.0735731724123652e-25,0
136.1875,1.3583448046423148e-25,4.637363512118859e-26,1.0665936077873374e-25,0
136.25,1.3385976038844866e-25,4.5818808406483704e-26,1.053832593349125e-25,0
136.3125,1.3676063905374911e-25,4.627984197716184e-26,1.0644363654747223e-25,0
136.375,1.354196063351162e-25,4.642918643380359e-26,1.0678712879774825e-25,0
136.4375,1.3707209947790798e-25,4.700544598342729e-26,1.0811252576188277e-25,0
136.5,1.3658664473925293e-25,4.7774540651133055e-26,1.0988144349760603e-25,0
136.5625,1.3535718011832164e-25,4.6985197759544335e-26,1.0806595484695197e-25,0
136.625,1.373000239584729e-25,4.562983149573059e-26,1.0494861244018036e-25,0
136.6875,1.3355647590016505e-25,4.6198820544405764e-26,1.0625728725213324e-25,0
136.75,1.3495988147023738e-25,4.6537645735862734e-26,1.0703658519248429e-25,0
136.8125,1.3393792305935967e-25,4.6760236037437176e-26,1.075485428861055e-25,0
136.875,1.3433652272626115e-25,4.5680296506801287e-26,1.0506468196564296e-25,0
136.9375,1.3354585625310768e-25,4.713044507589726e-26,1.0840002367456369e-25,0
137.0,1.3373342953583957e-25,4.595460242601054e-26,1.0569558557982424e-25,1
137.0625,1.3266494835501855e-25,4.6759151720693204e-26,1.0754604895759436e-25,0
137.125,1.3290797352719325e-25,4.576984583378073e-26,1.0527064541769567e-25,0
137.1875,1.3535625011924788e-25,4.663436211302512e-26,1.0725903285995776e-25,0
137.25,1.3722363365552008e-25,4.5671778529511295e-26,1.0504509061787598e-25,0
137.3125,1.3193861474162465e-25,4.5339331792937965e-26,1.0428046312375732e-25,0
137.375,1.3852672420205625e-25,4.609408288357352e-26,1.060163906322191e-25,0
137.4375,1.3327643799810768e-25,4.6799991912633637e-26,1.0763998139905735e-25,0
137.5,1.3536524673109487e-25,4.582337188056043e-26,1.05393755325289e-25,0
137.5625,1.3271691509680182e-25,4.55746715480426e-26,1.0482174456049798e-25,0
137.625,1.3457045260624544e-25,4.6112237739071206e-26,1.0605814679986377e-25,0
137.6875,1.3314135284216292e-25,4.605684318381329e-26,1.0593073932277056e-25,0
137.75,1.3339059848193984e-25,4.581012790252097e-26,1.0536329417579822e-25,0
137.8125,1.3468214543808606e-25,4.5435428218976206e-26,1.0450148490364527e-25,0
137.875,1.3235305054404103e-25,4.5484784093883255e-26,1.0461500341593148e-25,0
137.9375,1.3708629591782304e-25,4.5660601697297333e-26,1.0501938390378387e-25,0
138.0,1.3318038467076505e-25,4.5452199843458877e-26,1.045400596399554e-25,1
138.0625,1.3322270174198014e-25,4.5594983772396255e-26,1.0486846267651137e-25,0
138.125,1.3953621182548814e-25,4.6486850265624675e-26,1.0691975561093674e-25,0
138.1875,1.3754393698892395e-25,4.631089256054983e-26,1.0651505288926459e-25,0
138.25,1.3309662793580324e-25,4.594617589155711e-26,1.0567620455058133e-25,0
138.3125,1.341356817255889e-25,4.5687075559075224e-26,1.05080273785873e-25,0
138.375,1.3595811836088292e-25,4.639611987454449e-26,1.0671107571145231e-25,0
138.4375,1.375759046183981e-25,4.5474337938590466e-26,1.0459097725875806e-25,0
138.5,1.364764490736584e-25,4.6036572703256236e-26,1.0588411721748935e-25,0
138.5625,1.327048932288047e-25,4.704527956096481e-26,1.0820414299021906e-25,0
138.625,1.3392441637902127e-25,4.563222746441741e-26,1.0495412316816004e-25,0
138.6875,1.3410870683889803e-25,4.687567289488686e-26,1.0781404765823976e-25,0
138.75,1.3257793315705375e-25,4.58890772434824e-26,1.055448776600095e-25,0
138.8125,1.3391554578706755e-25,4.5558159918166716e-26,1.0478376781178343e-25,0
138.875,1.3508737775274199e-25,4.731433771723117e-26,1.0882297674963168e-25,0
138.9375,1.3346573133871712e-25,4.571136676941754e-26,1.0513614356966034e-25,0
139.0,1.3569796317412556e-25,4.545676678823917e-26,1.0455056361295008e-25,1
139.0625,1.3622130883934742e-25,4.537048141206375e-26,1.0435210724774662e-25,0
139.125,1.3298703918065946e-25,4.6022883562216106e-26,1.0585263219309703e-25,0
139.1875,1.3447792381119871e-25,4.626634573885735e-26,1.064125951993719e-25,0
139.25,1.3314823010875061e-25,4.604524089388878e-26,1.0590405405594417e-25,0
139.3125,1.3668353115621147e-25,4.6013800801296185e-26,1.058317418429812e-25,0
139.375,1.331634820863166e-25,4.61104632724408e-26,1.0605406552661382e-25,0
139.4375,1.36306887509118e-25,4.546623000669726e-26,1.045723290154037e-25,0
139.5,1.3345094012859074e-25,4.5818187698195956e-26,1.053818317058507e-25,0
139.5625,1.3483850934040508e-25,4.532122480543301e-26,1.0423881705249592e-25,0
139.625,1.3412853529933397e-25,4.621167568051249e-26,1.0628685406517871e-25,0
139.6875,1.3579723462057535e-25,4.7616753938711407e-26,1.0951853405903622e-25,0
139.75,1.346849078406566e-25,4.627369636199025e-26,1.0642950163257756e-25,0
139.8125,1.3629573644991127e-25,4.599261676730532e-26,1.0578301856480223e-25,0
139.875,1.3754990267444888e-25,4.5963745066092303e-26,1.057166136520123e-25,0
139.9375,1.360577551158508e-25,4.564951915415904e-26,1.0499389405456578e-25,0
140.0,1.376389707741798e-25,4.5233003407918574e-26,1.040359078382127e-25,1
140.0625,1.3427490546019394e-25,4.628040612388586e-26,1.0644493408493748e-25,0
140.125,1.3157188202362627e-25,4.548649072048433e-26,1.0461892865711394e-25,0
140.1875,5.849730945996665e-25,1.561664675003186e-25,3.5918287525073277e-25,0
140.25,1.3516714845347166e-25,4.648180026419194e-26,1.0690814060764147e-25,0
140.3125,1.3431512824949047e-25,4.5526306646938383e-26,1.0471050528795827e-25,0
140.375,1.3410362410719414e-25,4.553839692890537e-26,1.0473831293648235e-25,0
140.4375,1.350254954219347e-25,4.605232815488701e-26,1.0592035475624011e-25,0
140.5,1.364549801050718e-25,4.549454636357904e-26,1.0463745663623177e-25,0
140.5625,1.3351809874943847e-25,4.690264133641392e-26,1.0787607507375202e-25,0
140.625,1.3628539182958794e-25,4.5799152800975765e-26,1.0533805144224424e-25,0
140.6875,1.3559533200025246e-25,4.566732752242211e-26,1.0503485330157083e-25,0
140.75,1.3305666050519755e-25,4.648200839326336e-26,1.0690861930450573e-25,0
140.8125,1.3287808985357604e-25,4.6165412250024174e-26,1.061804481750556e-25,0
140.875,1.3277294891235194e-25,4.61366057341816e-26,1.0611419318861767e-25,0
140.9375,1.3317350906468396e-25,4.596351937509688e-26,1.057160945627228e-25,0
141.0,1.3469044632175332e-25,4.6743579654377924e-26,1.075102332050692e-25,1
141.0625,1.3383172658906644e-25,4.6816008298238516e-26,1.0767681908594858e-25,0
141.125,1.3443052918859661e-25,4.5867708548341655e-26,1.054957296611858e-25,0
141.1875,1.330313523361082e-25,4.610505350829594e-26,1.0604162306908066e-25,0
141.25,1.3385534392202955e-25,4.581890507341109e-26,1.053834816688455e-25,0
141.3125,1.337653528067336e-25,4.5808084742921445e-26,1.053585949087193e-25,0
141.375,1.3477128914476796e-25,4.639309255600509e-26,1.067041128788117e-25,0
141.4375,1.3604522654769637e-25,4.684177690231055e-26,1.0773608687531426e-25,0
141.5,1.3482162098076696e-25,4.5323724524578896e-26,1.0424456640653144e-25,0
141.5625,1.3486270400418866e-25,4.543462269691554e-26,1.0449963220290574e-25,0
141.625,1.357478689953939e-25,4.5900076551902276e-26,1.0557017606937523e-25,0
141.6875,1.3555408580230055e-25,4.5950407108034066e-26,1.0568593634847833e-25,0
141.75,1.3549243727331489e-25,4.570763363892918e-26,1.0512755736953711e-25,0
141.8125,1.3444107201859377e-25,4.5271358489876564e-26,1.041241245267161e-25,0
141.875,1.3524439696434276e-25,4.7176528055936623e-26,1.0850601452865422e-25,0
141.9375,1.3415485979506496e-25,4.564769861280207e-26,1.0498970680944476e-25,0
142.0,1.3397092514958199e-25,4.6249957555152045e-26,1.063749023768497e-25,1
142.0625,1.3650516929961493e-25,4.565225876609405e-26,1.0500019516201631e-25,0
142.125,1.3341989910870525e-25,4.658225839521216e-26,1.0713919430898797e-25,0
142.1875,1.3550330348632084e-25,4.653344787771065e-26,1.0702693011873447e-25,0
142.25,6.860306396845661e-25,1.9347655323939356e-25,4.449960724506052e-25,0
142.3125,1.3485282336981683e-25,4.620885068249599e-26,1.0628035656974077e-25,0
142.375,1.348570273951051e-25,4.747761751584652e-26,1.09198520286447e-25,0
142.4375,1.3584860031957845e-25,4.682314567748838e-26,1.0769323505822327e-25,0
142.5,1.3877576484074446e-25,4.6062777344047487e-26,1.059443878913092e-25,0
142.5625,1.346955138324345e-25,4.615963773952488e-26,1.0616716680090723e-25,0
142.625,1.375947522774728e-25,4.6005947555061745e-26,1.05813679376642e-25,0
142.6875,1.3326507534587165e-25,4.6455523378598967e-26,1.0684770377077763e-25,0
142.75,1.3742574273256056e-25,4.6066972549130657e-26,1.059540368630005e-25,0
142.8125,1.3772584185013874e-25,4.581676817796639e-26,1.0537856680932269e-25,0
142.875,1.3305187397889569e-25,4.5962837223665864e-26,1.0571452561443148e-25,0
142.9375,1.3471274332723658e-25,4.629468128072308e-26,1.0647776694566308e-25,0
143.0,1.3379102393531223e-25,4.653172955207945e-26,1.0702297796978272e-25,1
143.0625,1.347858386090186e-25,4.541802679052583e-26,1.044614616182094e-25,0
143.125,1.3483496863108734e-25,4.599952969756766e-26,1.057989183044056e-25,0
143.1875,1.3437603315780678e-25,4.5967094798786083e-26,1.05724318037208e-25,0
143.25,7.687360704862799e-25,2.2699246920799863e-25,5.220826791783968e-25,0
143.3125,1.3525712380289266e-25,4.559909932139927e-26,1.0487792843921832e-25,0
143.375,1.333252500000021e-25,4.624185454745937e-26,1.0635626545915653e-25,0
143.4375,1.3275270023257275e-25,4.623935656889027e-26,1.063505201084476e-25,0
143.5,1.3446174604999734e-25,4.632986563921048e-26,1.065586909701841e-25,0
143.5625,1.3633054115338193e-25,4.618836175603705e-26,1.062332320388852e-25,0
143.625,1.3392749379405237e-25,4.5994836721798867e-26,1.0578812446013739e-25,0
143.6875,1.3353629715039454e-25,4.59621753495892e-26,1.0571300330405515e-25,0
143.75,1.3405425387553048e-25,4.6132065666030074e-26,1.0610375103186916e-25,0
143.8125,1.3381259976529057e-25,4.555743332017175e-26,1.0478209663639501e-25,0
143.875,1.319976704408735e-25,4.5081870710894554e-26,1.0368830263505747e-25,0
143.9375,1.3250281765057326e-25,4.5160477512684185e-26,1.0386909827917361e-25,0
144.0,1.3213690986544507e-25,4.582427739885759e-26,1.0539583801737245e-25,1
144.0625,1.3367220393640206e-25,4.5172565077343295e-26,1.0389689967788958e-25,0
144.125,1.3351860157817845e-25,4.6609816727302466e-26,1.0720257847279567e-25,0
144.1875,5.4717977500662045e-25,1.5737731986053138e-25,3.6196783567922215e-25,0
144.25,1.3517855816271922e-25,4.520049036267356e-26,1.0396112783414918e-25,0
144.3125,5.050324538338412e-25,1.5523213236268559e-25,3.570339044341768e-25,0
144.375,1.327232663629787e-25,4.5844908702114565e-26,1.0544329001486348e-25,0
144.4375,1.3227627764403844e-25,4.60883424289387e-26,1.06003187586559e-25,0
144.5,1.3318366831258012e-25,4.6552385334057165e-26,1.0707048626833147e-25,0
144.5625,1.340600479432896e-25,4.5337750740990834e-26,1.042768267042789e-25,0
144.625,1.3484438726581605e-25,4.5463325359401487e-26,1.0456564832662341e-25,0
144.6875,1.345665168016627e-25,4.675404138373985e-26,1.0753429518260166e-25,0
144.75,1.3680354584614154e-25,4.5789570020490743e-26,1.053160110471287e-25,0
144.8125,1.3366015636929918e-25,4.586643795217159e-26,1.0549280728999465e-25,0
144.875,1.3697087917165256e-25,4.551193902304696e-26,1.04677459753008e-25,0
144.9375,1.3516574804190389e-25,4.609742061659735e-26,1.060240674181739e-25,0
145.0,1.3463838253033034e-25,4.618039685379593e-26,1.0621491276373063e-25,1
145.0625,1.333401460626337e-25,4.570755203704345e-26,1.0512736968519992e-25,0
145.125,1.3516729332280582e-25,4.648817160047052e-26,1.069227946810822e-25,0
145.1875,1.3358873461974604e-25,4.585785796549652e-26,1.0547307332064199e-25,0
145.25,1.826748536171135e-25,5.900598360246813e-26,1.357137622856767e-25,0
145.3125,3.2576156908075044e-25,1.1879795802649857e-25,2.732353034609467e-25,0
145.375,1.3662860976213409e-25,4.6205119907082894e-26,1.0627177578629065e-25,0
145.4375,1.3484855006506026e-25,4.5967305258321875e-26,1.057248020941403e-25,0
145.5,1.388978788649339e-25,4.509645030794035e-26,1.0372183570826279e-25,0
145.5625,1.362165102987662e-25,4.609353921477505e-26,1.0601514019398261e-25,0
145.625,1.3363258309615526e-25,4.5689269541935095e-26,1.050853199464507e-25,0
145.6875,1.3577095384872003e-25,4.5421847875833074e-26,1.0447025011441605e-25,0
145.75,1.3324877132612809e-25,4.5616986140927904e-26,1.0491906812413417e-25,0
145.8125,1.3482595738306268e-25,4.5457405252102317e-26,1.0455203207983532e-25,0
145.875,1.3394289373182026e-25,4.570053117933173e-26,1.0511122171246297e-25,0
145.9375,1.3626023169462244e-25,4.790846255059754e-26,1.1018946386637432e-25,0
146.0,1.3531366998468994e-25,4.6170587738743666e-26,1.0619235179911043e-25,1
146.0625,1.3638429723157166e-25,4.605323170226838e-26,1.0592243291521727e-25,0
146.125,1.3488473058047583e-25,4.6097005941702785e-26,1.060231136659164e-25,0
146.1875,1.3373490769783584e-25,4.6499736065338304e-26,1.0694939295027808e-25,0
146.25,1.3956821084475448e-25,4.639645651021098e-26,1.0671184997348524e-25,0
146.3125,1.3323247230993517e-25,4.582505317979593e-26,1.0539762231353063e-25,0
146.375,1.3411587517957786e-25,4.580973352638294e-26,1.0536238711068075e-25,0
146.4375,1.3336950671424568e-25,4.549210727362199e-26,1.0463184672933057e-25,0
146.5,1.347971837490123e-25,4.5867279090774054e-26,1.0549474190878032e-25,0
146.5625,1.3531588889215547e-25,4.592657225877911e-26,1.0563111619519195e-25,0
146.625,1.3527612220690481e-25,4.6639790453394735e-26,1.0727151804280788e-25,0
146.6875,1.3299757724899312e-25,4.698368201601519e-26,1.0806246863683493e-25,0
146.75,1.362345877994965e-25,4.635026938229116e-26,1.0660561957926967e-25,0
146.8125,1.3241659726917372e-25,4.577985029451138e-26,1.0529365567737618e-25,0
146.875,1.342745721293713e-25,4.629796175394338e-26,1.0648531203406977e-25,0
146.9375,1.367695910098647e-25,4.58769396433409e-26,1.0551696117968406e-25,0
147.0,1.377607455124855e-25,4.5289328424295553e-26,1.0416545537587976e-25,1
147.0625,1.3550951039364954e-25,4.59299297779665e-26,1.0563883848932294e-25,0
147.125,1.3715435990706943e-25,4.6166159575942317e-26,1.0618216702466732e-25,0
147.1875,1.3372078779441887e-25,4.627506408384137e-26,1.0643264739283515e-25,0
147.25,1.3525329070994148e-25,4.559232252711127e-26,1.048623418123559e-25,0
147.3125,1.358353179491971e-25,4.5929269967420825e-26,1.056373209250679e-25,0
147.375,1.3429569533502075e-25,4.563920009033636e-26,1.049701602077736e-25,0
147.4375,1.326060140315627e-25,4.654873217181599e-26,1.0706208399517676e-25,0
147.5,1.3423154467267935e-25,4.542314117239115e-26,1.0447322469649963e-25,0
147.5625,1.3434290847691191e-25,4.5726196831887053e-26,1.051702527133402e-25,0
147.625,1.3417523044994033e-25,4.638493414238659e-26,1.0668534852748915e-25,0
147.6875,1.343052698161277e-25,4.584255944498734e-26,1.0543788672347087e-25,0
147.75,1.3283026479966138e-25,4.627888492681215e-26,1.0644143533166795e-25,0
147.8125,1.3371917001152443e-25,4.582340494755463e-26,1.0539383137937564e-25,0
147.875,1.329113410709898e-25,4.5741389024827906e-26,1.0520519475710416e-25,0
147.9375,1.3453689063433877e-25,4.678610760654418e-26,1.076080474950516e-25,0
148.0,1.327444116407059e-25,4.584690445910053e-26,1.054478802559312e-25,1
148.0625,1.3654894167361972e-25,4.6265743631277504e-26,1.0641121035193824e-25,0
148.125,1.3532032659793237e-25,4.547228225454034e-26,1.0458624918544277e-25,0
148.1875,1.3355984105591361e-25,4.624971057931662e-26,1.0637433433242822e-25,0
148.25,1.338955604322759e-25,4.6003398761874233e-26,1.0580781715231072e-25,0
148.3125,1.3342227530872535e-25,4.546424573992659e-26,1.0456776520183115e-25,0
148.375,1.3294117518580053e-25,4.614857148615058e-26,1.0614171441814633e-25,0
148.4375,1.3767704583950298e-25,4.62906200198662e-26,1.0646842604569226e-25,0
148.5,1.3446275158266726e-25,4.633037634545732e-26,1.0655986559455183e-25,0
148.5625,1.3675515032172906e-25,4.596229200241718e-26,1.0571327160555951e-25,0
148.625,1.3530073482152243e-25,4.633992023349436e-26,1.0658181653703702e-25,0
148.6875,1.3321705324295304e-25,4.6807500275762035e-26,1.0765725063425267e-25,0
148.75,1.3506339593226364e-25,4.6762050653807057e-26,1.0755271650375623e-25,0
148.8125,1.3580550167687375e-25,4.640956581617774e-26,1.0674200137720879e-25,0
148.875,1.331404073653158e-25,4.785234133520086e-26,1.1006038507096197e-25,0
148.9375,1.3300280741064443e-25,4.567998521264876e-26,1.0506396598909214e-25,0
149.0,1.3296596053844463e-25,4.5905642502861356e-26,1.0558297775658111e-25,1
149.0625,1.3479038369743134e-25,4.6974045605814974e-26,1.0804030489337444e-25,0
149.125,1.392624402203272e-25,4.7011862879688566e-26,1.081272846232837e-25,0
149.1875,1.3413955370607338e-25,4.64112961989666e-26,1.0674598125762317e-25,0
149.25,1.350141901858803e-25,4.6242126771076583e-26,1.0635689157347612e-25,0
149.3125,1.3412428063128618e-25,4.648813399183857e-26,1.069227081812287e-25,0
149.375,1.3222952540954577e-25,4.6212429824884653e-26,1.062885885972347e-25,0
149.4375,1.3226171296843934e-25,4.6529096833893345e-26,1.070169227179547e-25,0
149.5,1.3440622897803547e-25,4.5728633631435234e-26,1.0517585735230104e-25,0
149.5625,1.3493570423087337e-25,4.6207395236644705e-26,1.062770090442828e-25,0
149.625,1.3411532592163425e-25,4.647868824729481e-26,1.0690098296877805e-25,0
149.6875,1.32410801708333e-25,4.5844316314211664e-26,1.0544192752268681e-25,0
149.75,1.3458258496963359e-25,4.6924713638861927e-26,1.0792684136938242e-25,0
149.8125,1.3516914901625683e-25,4.6137734997273986e-26,1.0611679049373017e-25,0
149.875,1.3406089651322141e-25,4.601829934755798e-26,1.0584208849938336e-25,0
149.9375,1.3462946894161974e-25,4.8617885116877543e-26,1.1182113576881834e-25,0
150.0,1.3182372026909738e-25,4.6247631393720674e-26,1.0636955220555755e-25,1

